Precision Early Universe Thermodynamics made simple: $N_{\rm eff}$ and Neutrino Decoupling in the Standard Model and beyond

Precision measurements of the number of effective relativistic neutrino species and the primordial element abundances require accurate theoretical predictions for early Universe observables in the Standard Model and beyond. Given the complexity of accurately modelling the thermal history of the early Universe, in this work, we extend a previous method presented by the author to obtain simple, fast and accurate early Universe thermodynamics. The method is based upon the approximation that all relevant species can be described by thermal equilibrium distribution functions characterized by a temperature and a chemical potential. We apply the method to neutrino decoupling in the Standard Model and find $N_{\rm eff}^{\rm SM} = 3.045$ -- a result in excellent agreement with previous state-of-the-art calculations. We apply the method to study the thermal history of the Universe in the presence of a very light ($1\,\text{eV}<m_\phi < 1\,\text{MeV}$) and weakly coupled ($\lambda \lesssim 10^{-9}$) neutrinophilic scalar. We find our results to be in excellent agreement with the solution to the exact Liouville equation. Finally, we release a code: NUDEC_BSM (available in both Mathematica and Python formats), with which neutrino decoupling can be accurately and efficiently solved in the Standard Model and beyond: https://github.com/MiguelEA/nudec_BSM .

==> anc/SM_Thermo.dat <==
# Standard Model Evolution for 1 keV < T < 10 MeV as calculated in Escudero 2001.04466, JCAP 05 (2020) 048
# Includes NLO-QED thermal corrections, and the electron mass and spin-statistics in the collision terms
# Neff          = 3.045
# O_nu/mnu (eV) = 93.05
# s0 (cm^-3)    = 2907.3
# g_s0          = 3.931
# g_*0          = 3.383
# Definitions: a is the dimensionless scale factor, z_gam = a T_gam/m_e , z_nu = a T_nu/m_e, N is defined in Eq A.17 of 2001.04466
# t (s)        T_gam (MeV)    T_gam/T_nu     g*             gs             a              z_gam          z_nu           N              
7.3866869E-03  1.0000000E+01  1.0000004E+00  1.0736124E+01  1.0735804E+01  5.1101224E-02  1.0000240E+00  1.0000236E+00  4.0658878E-04    
7.5240222E-03  9.9083194E+00  1.0000004E+00  1.0736112E+01  1.0735786E+01  5.1574087E-02  1.0000245E+00  1.0000241E+00  4.1398986E-04    
7.6639110E-03  9.8174794E+00  1.0000004E+00  1.0736099E+01  1.0735768E+01  5.2051327E-02  1.0000251E+00  1.0000247E+00  4.2149652E-04    
7.8064008E-03  9.7274722E+00  1.0000005E+00  1.0736086E+01  1.0735749E+01  5.2532983E-02  1.0000257E+00  1.0000252E+00  4.2913245E-04    
7.9515399E-03  9.6382902E+00  1.0000005E+00  1.0736073E+01  1.0735729E+01  5.3019096E-02  1.0000263E+00  1.0000258E+00  4.3692285E-04    
8.0993777E-03  9.5499259E+00  1.0000005E+00  1.0736060E+01  1.0735710E+01  5.3509708E-02  1.0000269E+00  1.0000264E+00  4.4484402E-04    
8.2499642E-03  9.4623716E+00  1.0000005E+00  1.0736046E+01  1.0735690E+01  5.4004861E-02  1.0000275E+00  1.0000270E+00  4.5289636E-04    
8.4033507E-03  9.3756201E+00  1.0000006E+00  1.0736032E+01  1.0735669E+01  5.4504596E-02  1.0000282E+00  1.0000276E+00  4.6108226E-04    
8.5595891E-03  9.2896639E+00  1.0000006E+00  1.0736018E+01  1.0735649E+01  5.5008957E-02  1.0000288E+00  1.0000282E+00  4.6941236E-04    
8.7187325E-03  9.2044957E+00  1.0000006E+00  1.0736004E+01  1.0735627E+01  5.5517985E-02  1.0000295E+00  1.0000289E+00  4.7788658E-04    
8.8808350E-03  9.1201084E+00  1.0000006E+00  1.0735989E+01  1.0735606E+01  5.6031724E-02  1.0000301E+00  1.0000295E+00  4.8651141E-04    
9.0459515E-03  9.0364947E+00  1.0000007E+00  1.0735974E+01  1.0735584E+01  5.6550218E-02  1.0000308E+00  1.0000302E+00  4.9528565E-04    
9.2141382E-03  8.9536477E+00  1.0000007E+00  1.0735959E+01  1.0735561E+01  5.7073511E-02  1.0000315E+00  1.0000308E+00  5.0419691E-04    
9.3854520E-03  8.8715601E+00  1.0000007E+00  1.0735943E+01  1.0735538E+01  5.7601646E-02  1.0000322E+00  1.0000315E+00  5.1327473E-04    
9.5599512E-03  8.7902252E+00  1.0000008E+00  1.0735927E+01  1.0735515E+01  5.8134670E-02  1.0000329E+00  1.0000322E+00  5.2249612E-04    
9.7376949E-03  8.7096359E+00  1.0000008E+00  1.0735911E+01  1.0735491E+01  5.8672627E-02  1.0000337E+00  1.0000329E+00  5.3187930E-04    
9.9187436E-03  8.6297855E+00  1.0000008E+00  1.0735895E+01  1.0735467E+01  5.9215562E-02  1.0000344E+00  1.0000336E+00  5.4142053E-04    
1.0103159E-02  8.5506671E+00  1.0000009E+00  1.0735878E+01  1.0735442E+01  5.9763523E-02  1.0000352E+00  1.0000343E+00  5.5111485E-04    
1.0291003E-02  8.4722741E+00  1.0000009E+00  1.0735860E+01  1.0735417E+01  6.0316555E-02  1.0000360E+00  1.0000351E+00  5.6098277E-04    
1.0482339E-02  8.3945999E+00  1.0000010E+00  1.0735843E+01  1.0735391E+01  6.0874706E-02  1.0000368E+00  1.0000358E+00  5.7100505E-04    
1.0677234E-02  8.3176377E+00  1.0000010E+00  1.0735825E+01  1.0735365E+01  6.1438023E-02  1.0000376E+00  1.0000366E+00  5.8120896E-04    
1.0875752E-02  8.2413812E+00  1.0000010E+00  1.0735807E+01  1.0735339E+01  6.2006553E-02  1.0000384E+00  1.0000374E+00  5.9156834E-04    
1.1077962E-02  8.1658237E+00  1.0000011E+00  1.0735788E+01  1.0735311E+01  6.2580345E-02  1.0000393E+00  1.0000382E+00  6.0210898E-04    
1.1283931E-02  8.0909590E+00  1.0000011E+00  1.0735769E+01  1.0735284E+01  6.3159448E-02  1.0000401E+00  1.0000390E+00  6.1281679E-04    
1.1493731E-02  8.0167806E+00  1.0000012E+00  1.0735750E+01  1.0735256E+01  6.3743912E-02  1.0000410E+00  1.0000398E+00  6.2371390E-04    
1.1707431E-02  7.9432823E+00  1.0000013E+00  1.0735730E+01  1.0735227E+01  6.4333784E-02  1.0000419E+00  1.0000406E+00  6.3478326E-04    
1.1925105E-02  7.8704579E+00  1.0000013E+00  1.0735710E+01  1.0735197E+01  6.4929117E-02  1.0000428E+00  1.0000415E+00  6.4603282E-04    
1.2146827E-02  7.7983011E+00  1.0000014E+00  1.0735689E+01  1.0735167E+01  6.5529959E-02  1.0000437E+00  1.0000424E+00  6.5746269E-04    
1.2372671E-02  7.7268059E+00  1.0000014E+00  1.0735668E+01  1.0735137E+01  6.6136363E-02  1.0000447E+00  1.0000433E+00  6.6907097E-04    
1.2602715E-02  7.6559661E+00  1.0000015E+00  1.0735647E+01  1.0735106E+01  6.6748380E-02  1.0000457E+00  1.0000442E+00  6.8088141E-04    
1.2837036E-02  7.5857758E+00  1.0000016E+00  1.0735625E+01  1.0735074E+01  6.7366061E-02  1.0000466E+00  1.0000451E+00  6.9288343E-04    
1.3075714E-02  7.5162289E+00  1.0000016E+00  1.0735602E+01  1.0735042E+01  6.7989460E-02  1.0000476E+00  1.0000460E+00  7.0508249E-04    
1.3318831E-02  7.4473197E+00  1.0000017E+00  1.0735580E+01  1.0735009E+01  6.8618629E-02  1.0000487E+00  1.0000470E+00  7.1746212E-04    
1.3566468E-02  7.3790423E+00  1.0000018E+00  1.0735556E+01  1.0734975E+01  6.9253622E-02  1.0000497E+00  1.0000479E+00  7.3004783E-04    
1.3818710E-02  7.3113908E+00  1.0000019E+00  1.0735532E+01  1.0734941E+01  6.9894492E-02  1.0000508E+00  1.0000489E+00  7.4282459E-04    
1.4075642E-02  7.2443596E+00  1.0000020E+00  1.0735508E+01  1.0734906E+01  7.0541295E-02  1.0000519E+00  1.0000499E+00  7.5581689E-04    
1.4337352E-02  7.1779429E+00  1.0000021E+00  1.0735483E+01  1.0734870E+01  7.1194084E-02  1.0000530E+00  1.0000509E+00  7.6901192E-04    
1.4603929E-02  7.1121351E+00  1.0000022E+00  1.0735458E+01  1.0734834E+01  7.1852916E-02  1.0000541E+00  1.0000519E+00  7.8241038E-04    
1.4875462E-02  7.0469307E+00  1.0000023E+00  1.0735432E+01  1.0734797E+01  7.2517846E-02  1.0000553E+00  1.0000530E+00  7.9600922E-04    
1.5152045E-02  6.9823240E+00  1.0000024E+00  1.0735406E+01  1.0734759E+01  7.3188931E-02  1.0000564E+00  1.0000541E+00  8.0981341E-04    
1.5433771E-02  6.9183097E+00  1.0000025E+00  1.0735379E+01  1.0734720E+01  2.1482183E-02  2.9084225E-01  1.7416456E+00  0.0000000E+00    
1.5720736E-02  6.8548823E+00  1.0000026E+00  1.0735352E+01  1.0734681E+01  7.4549795E-02  1.0000588E+00  1.0000563E+00  8.3809701E-04    
1.6013036E-02  6.7920363E+00  1.0000027E+00  1.0735324E+01  1.0734641E+01  7.5239690E-02  1.0000601E+00  1.0000574E+00  8.5257685E-04    
1.6310773E-02  6.7297666E+00  1.0000028E+00  1.0735295E+01  1.0734600E+01  7.5935971E-02  1.0000614E+00  1.0000585E+00  8.6725827E-04    
1.6614045E-02  6.6680677E+00  1.0000029E+00  1.0735266E+01  1.0734558E+01  7.6638697E-02  1.0000627E+00  1.0000597E+00  8.8213083E-04    
1.6922958E-02  6.6069345E+00  1.0000031E+00  1.0735236E+01  1.0734516E+01  7.7347928E-02  1.0000640E+00  1.0000609E+00  8.9725982E-04    
1.7237615E-02  6.5463617E+00  1.0000032E+00  1.0735206E+01  1.0734473E+01  7.8063725E-02  1.0000653E+00  1.0000621E+00  9.1261932E-04    
1.7558123E-02  6.4863443E+00  1.0000034E+00  1.0735175E+01  1.0734428E+01  7.8786148E-02  1.0000667E+00  1.0000633E+00  9.2820543E-04    
1.7884591E-02  6.4268772E+00  1.0000035E+00  1.0735143E+01  1.0734383E+01  7.9515258E-02  1.0000681E+00  1.0000646E+00  9.4401662E-04    
1.8217130E-02  6.3679552E+00  1.0000037E+00  1.0735110E+01  1.0734337E+01  8.0251119E-02  1.0000695E+00  1.0000658E+00  9.6005915E-04    
1.8555854E-02  6.3095734E+00  1.0000039E+00  1.0735077E+01  1.0734290E+01  8.0993791E-02  1.0000710E+00  1.0000671E+00  9.7633134E-04    
1.8900876E-02  6.2517269E+00  1.0000040E+00  1.0735043E+01  1.0734242E+01  8.1743339E-02  1.0000725E+00  1.0000684E+00  9.9284488E-04    
1.9252314E-02  6.1944108E+00  1.0000042E+00  1.0735009E+01  1.0734193E+01  8.2499826E-02  1.0000740E+00  1.0000698E+00  1.0095924E-03    
1.9610288E-02  6.1376201E+00  1.0000044E+00  1.0734973E+01  1.0734144E+01  8.3263317E-02  1.0000755E+00  1.0000711E+00  1.0265797E-03    
1.9974919E-02  6.0813500E+00  1.0000046E+00  1.0734937E+01  1.0734093E+01  8.4033875E-02  1.0000771E+00  1.0000725E+00  1.0438056E-03    
2.0346331E-02  6.0255959E+00  1.0000048E+00  1.0734900E+01  1.0734041E+01  8.4811568E-02  1.0000787E+00  1.0000739E+00  1.0612746E-03    
2.0724650E-02  5.9703529E+00  1.0000050E+00  1.0734863E+01  1.0733988E+01  8.5596460E-02  1.0000804E+00  1.0000754E+00  1.0789825E-03    
2.1110004E-02  5.9156163E+00  1.0000052E+00  1.0734824E+01  1.0733934E+01  8.6388619E-02  1.0000821E+00  1.0000768E+00  1.0969352E-03    
2.1502525E-02  5.8613816E+00  1.0000055E+00  1.0734785E+01  1.0733879E+01  8.7188113E-02  1.0000838E+00  1.0000783E+00  1.1151318E-03    
2.1902346E-02  5.8076442E+00  1.0000057E+00  1.0734745E+01  1.0733822E+01  8.7995008E-02  1.0000855E+00  1.0000798E+00  1.1335746E-03    
2.2309602E-02  5.7543994E+00  1.0000060E+00  1.0734704E+01  1.0733765E+01  8.8809374E-02  1.0000873E+00  1.0000813E+00  1.1522669E-03    
2.2724432E-02  5.7016427E+00  1.0000063E+00  1.0734662E+01  1.0733707E+01  8.9631280E-02  1.0000891E+00  1.0000829E+00  1.1712129E-03    
2.3146977E-02  5.6493697E+00  1.0000065E+00  1.0734619E+01  1.0733647E+01  9.0460796E-02  1.0000910E+00  1.0000844E+00  1.1904132E-03    
2.3577380E-02  5.5975760E+00  1.0000068E+00  1.0734575E+01  1.0733586E+01  9.1297992E-02  1.0000929E+00  1.0000860E+00  1.2098683E-03    
2.4015788E-02  5.5462571E+00  1.0000071E+00  1.0734530E+01  1.0733524E+01  9.2142940E-02  1.0000948E+00  1.0000877E+00  1.2295720E-03    
2.4462349E-02  5.4954087E+00  1.0000075E+00  1.0734484E+01  1.0733460E+01  9.2995712E-02  1.0000968E+00  1.0000893E+00  1.2495217E-03    
2.4917216E-02  5.4450265E+00  1.0000078E+00  1.0734437E+01  1.0733395E+01  9.3856379E-02  1.0000988E+00  1.0000910E+00  1.2697177E-03    
2.5380542E-02  5.3951062E+00  1.0000081E+00  1.0734389E+01  1.0733329E+01  9.4725016E-02  1.0001008E+00  1.0000927E+00  1.2901574E-03    
2.5852485E-02  5.3456436E+00  1.0000085E+00  1.0734340E+01  1.0733262E+01  9.5601696E-02  1.0001029E+00  1.0000944E+00  1.3108654E-03    
2.6333206E-02  5.2966344E+00  1.0000089E+00  1.0734290E+01  1.0733193E+01  9.6486494E-02  1.0001051E+00  1.0000962E+00  1.3318333E-03    
2.6822868E-02  5.2480746E+00  1.0000093E+00  1.0734239E+01  1.0733122E+01  9.7379486E-02  1.0001073E+00  1.0000980E+00  1.3530685E-03    
2.7321636E-02  5.1999600E+00  1.0000097E+00  1.0734187E+01  1.0733051E+01  9.8280746E-02  1.0001095E+00  1.0000998E+00  1.3745534E-03    
2.7829682E-02  5.1522864E+00  1.0000101E+00  1.0734133E+01  1.0732977E+01  9.9190352E-02  1.0001118E+00  1.0001016E+00  1.3962859E-03    
2.8347176E-02  5.1050500E+00  1.0000106E+00  1.0734078E+01  1.0732903E+01  1.0010838E-01  1.0001141E+00  1.0001035E+00  1.4182712E-03    
2.8874296E-02  5.0582466E+00  1.0000110E+00  1.0734022E+01  1.0732826E+01  1.0103491E-01  1.0001165E+00  1.0001054E+00  1.4405024E-03    
2.9411220E-02  5.0118723E+00  1.0000115E+00  1.0733965E+01  1.0732748E+01  1.0197002E-01  1.0001189E+00  1.0001074E+00  1.4629844E-03    
2.9958130E-02  4.9659232E+00  1.0000120E+00  1.0733906E+01  1.0732669E+01  1.0291380E-01  1.0001213E+00  1.0001093E+00  1.4857183E-03    
3.0515213E-02  4.9203954E+00  1.0000125E+00  1.0733846E+01  1.0732587E+01  1.0386631E-01  1.0001239E+00  1.0001113E+00  1.5087046E-03    
3.1082658E-02  4.8752849E+00  1.0000131E+00  1.0733785E+01  1.0732504E+01  1.0482764E-01  1.0001265E+00  1.0001134E+00  1.5319490E-03    
3.1660657E-02  4.8305880E+00  1.0000137E+00  1.0733722E+01  1.0732420E+01  1.0579788E-01  1.0001291E+00  1.0001154E+00  1.5554453E-03    
3.2249408E-02  4.7863009E+00  1.0000143E+00  1.0733658E+01  1.0732333E+01  1.0677710E-01  1.0001318E+00  1.0001175E+00  1.5791926E-03    
3.2849110E-02  4.7424199E+00  1.0000149E+00  1.0733592E+01  1.0732245E+01  1.0776539E-01  1.0001345E+00  1.0001196E+00  1.6031855E-03    
3.3459967E-02  4.6989411E+00  1.0000155E+00  1.0733525E+01  1.0732154E+01  1.0876284E-01  1.0001373E+00  1.0001218E+00  1.6274166E-03    
3.4082186E-02  4.6558609E+00  1.0000162E+00  1.0733456E+01  1.0732062E+01  1.0976952E-01  1.0001402E+00  1.0001240E+00  1.6518856E-03    
3.4715980E-02  4.6131757E+00  1.0000169E+00  1.0733385E+01  1.0731968E+01  1.1078553E-01  1.0001431E+00  1.0001262E+00  1.6765915E-03    
3.5361563E-02  4.5708819E+00  1.0000177E+00  1.0733313E+01  1.0731872E+01  1.1181095E-01  1.0001461E+00  1.0001284E+00  1.7015443E-03    
3.6019156E-02  4.5289758E+00  1.0000184E+00  1.0733239E+01  1.0731774E+01  1.1284587E-01  1.0001491E+00  1.0001307E+00  1.7267329E-03    
3.6688981E-02  4.4874539E+00  1.0000192E+00  1.0733163E+01  1.0731674E+01  1.1389037E-01  1.0001523E+00  1.0001330E+00  1.7521598E-03    
3.7371266E-02  4.4463127E+00  1.0000200E+00  1.0733086E+01  1.0731571E+01  1.1494455E-01  1.0001554E+00  1.0001354E+00  1.7778130E-03    
3.8066244E-02  4.4055486E+00  1.0000209E+00  1.0733007E+01  1.0731467E+01  1.1600850E-01  1.0001587E+00  1.0001378E+00  1.8036955E-03    
3.8774150E-02  4.3651583E+00  1.0000218E+00  1.0732926E+01  1.0731360E+01  1.1708230E-01  1.0001620E+00  1.0001402E+00  1.8298048E-03    
3.9495226E-02  4.3251383E+00  1.0000227E+00  1.0732843E+01  1.0731250E+01  1.1816605E-01  1.0001654E+00  1.0001427E+00  1.8561379E-03    
4.0229716E-02  4.2854852E+00  1.0000237E+00  1.0732757E+01  1.0731139E+01  1.1925984E-01  1.0001689E+00  1.0001452E+00  1.8826916E-03    
4.0977870E-02  4.2461956E+00  1.0000247E+00  1.0732670E+01  1.0731025E+01  1.2036377E-01  1.0001724E+00  1.0001477E+00  1.9094550E-03    
4.1739943E-02  4.2072663E+00  1.0000258E+00  1.0732581E+01  1.0730909E+01  1.2147792E-01  1.0001760E+00  1.0001503E+00  1.9364267E-03    
4.2516194E-02  4.1686938E+00  1.0000269E+00  1.0732490E+01  1.0730790E+01  1.2260239E-01  1.0001797E+00  1.0001529E+00  1.9636008E-03    
4.3306887E-02  4.1304750E+00  1.0000280E+00  1.0732396E+01  1.0730668E+01  1.2373729E-01  1.0001835E+00  1.0001555E+00  1.9909729E-03    
4.4112291E-02  4.0926066E+00  1.0000292E+00  1.0732300E+01  1.0730544E+01  1.2488269E-01  1.0001874E+00  1.0001582E+00  2.0185437E-03    
4.4932680E-02  4.0550854E+00  1.0000304E+00  1.0732202E+01  1.0730417E+01  1.2603872E-01  1.0001913E+00  1.0001609E+00  2.0463134E-03    
4.5768332E-02  4.0179081E+00  1.0000317E+00  1.0732102E+01  1.0730287E+01  1.2720545E-01  1.0001953E+00  1.0001636E+00  2.0742747E-03    
4.6619532E-02  3.9810717E+00  1.0000330E+00  1.0731999E+01  1.0730155E+01  1.2838300E-01  1.0001994E+00  1.0001664E+00  2.1024199E-03    
4.7486571E-02  3.9445730E+00  1.0000344E+00  1.0731893E+01  1.0730020E+01  1.2957145E-01  1.0002036E+00  1.0001692E+00  2.1307398E-03    
4.8369741E-02  3.9084090E+00  1.0000358E+00  1.0731785E+01  1.0729881E+01  1.3077093E-01  1.0002079E+00  1.0001721E+00  2.1592240E-03    
4.9269345E-02  3.8725764E+00  1.0000373E+00  1.0731674E+01  1.0729740E+01  1.3198151E-01  1.0002123E+00  1.0001750E+00  2.1878650E-03    
5.0185689E-02  3.8370725E+00  1.0000389E+00  1.0731561E+01  1.0729595E+01  1.3320332E-01  1.0002168E+00  1.0001779E+00  2.2166596E-03    
5.1119083E-02  3.8018940E+00  1.0000405E+00  1.0731444E+01  1.0729448E+01  1.3443645E-01  1.0002214E+00  1.0001809E+00  2.2456212E-03    
5.2069846E-02  3.7670380E+00  1.0000422E+00  1.0731325E+01  1.0729297E+01  1.3568102E-01  1.0002261E+00  1.0001839E+00  2.2747444E-03    
5.3038302E-02  3.7325016E+00  1.0000439E+00  1.0731203E+01  1.0729142E+01  1.3693711E-01  1.0002309E+00  1.0001870E+00  2.3040144E-03    
5.4024780E-02  3.6982818E+00  1.0000457E+00  1.0731078E+01  1.0728985E+01  1.3820485E-01  1.0002358E+00  1.0001901E+00  2.3334169E-03    
5.5029615E-02  3.6643757E+00  1.0000476E+00  1.0730950E+01  1.0728823E+01  1.3948435E-01  1.0002408E+00  1.0001932E+00  2.3629438E-03    
5.6053150E-02  3.6307805E+00  1.0000496E+00  1.0730818E+01  1.0728659E+01  1.4077570E-01  1.0002459E+00  1.0001964E+00  2.3925800E-03    
5.7095734E-02  3.5974934E+00  1.0000516E+00  1.0730684E+01  1.0728490E+01  1.4207903E-01  1.0002512E+00  1.0001996E+00  2.4223117E-03    
5.8157721E-02  3.5645113E+00  1.0000537E+00  1.0730546E+01  1.0728318E+01  1.4339443E-01  1.0002565E+00  1.0002028E+00  2.4521494E-03    
5.9239472E-02  3.5318317E+00  1.0000559E+00  1.0730404E+01  1.0728142E+01  1.4472204E-01  1.0002620E+00  1.0002061E+00  2.4820939E-03    
6.0341357E-02  3.4994517E+00  1.0000581E+00  1.0730259E+01  1.0727962E+01  1.4606195E-01  1.0002676E+00  1.0002095E+00  2.5121280E-03    
6.1463750E-02  3.4673685E+00  1.0000605E+00  1.0730111E+01  1.0727778E+01  1.4741429E-01  1.0002733E+00  1.0002128E+00  2.5422479E-03    
6.2607034E-02  3.4355795E+00  1.0000629E+00  1.0729959E+01  1.0727590E+01  1.4877917E-01  1.0002792E+00  1.0002162E+00  2.5724381E-03    
6.3771598E-02  3.4040819E+00  1.0000654E+00  1.0729802E+01  1.0727397E+01  1.5015670E-01  1.0002851E+00  1.0002197E+00  2.6026873E-03    
6.4957840E-02  3.3728731E+00  1.0000680E+00  1.0729642E+01  1.0727201E+01  1.5154701E-01  1.0002912E+00  1.0002232E+00  2.6329949E-03    
6.6166162E-02  3.3419504E+00  1.0000708E+00  1.0729478E+01  1.0727000E+01  1.5295021E-01  1.0002975E+00  1.0002267E+00  2.6633491E-03    
6.7396976E-02  3.3113112E+00  1.0000736E+00  1.0729310E+01  1.0726794E+01  1.5436643E-01  1.0003039E+00  1.0002303E+00  2.6937349E-03    
6.8650703E-02  3.2809529E+00  1.0000765E+00  1.0729138E+01  1.0726584E+01  1.5579578E-01  1.0003104E+00  1.0002339E+00  2.7241436E-03    
6.9927769E-02  3.2508730E+00  1.0000795E+00  1.0728961E+01  1.0726369E+01  1.5723839E-01  1.0003171E+00  1.0002376E+00  2.7545704E-03    
7.1228610E-02  3.2210688E+00  1.0000826E+00  1.0728780E+01  1.0726149E+01  1.5869438E-01  1.0003239E+00  1.0002413E+00  2.7850176E-03    
7.2553668E-02  3.1915379E+00  1.0000859E+00  1.0728595E+01  1.0725925E+01  1.6016388E-01  1.0003309E+00  1.0002450E+00  2.8154697E-03    
7.3903396E-02  3.1622777E+00  1.0000893E+00  1.0728404E+01  1.0725695E+01  1.6164702E-01  1.0003381E+00  1.0002488E+00  2.8459077E-03    
7.5278254E-02  3.1332857E+00  1.0000927E+00  1.0728209E+01  1.0725460E+01  1.6314391E-01  1.0003454E+00  1.0002526E+00  2.8763137E-03    
7.6678710E-02  3.1045596E+00  1.0000963E+00  1.0728009E+01  1.0725220E+01  1.6465469E-01  1.0003528E+00  1.0002565E+00  2.9066806E-03    
7.8105242E-02  3.0760968E+00  1.0001001E+00  1.0727804E+01  1.0724974E+01  1.6617949E-01  1.0003605E+00  1.0002604E+00  2.9370040E-03    
7.9558337E-02  3.0478950E+00  1.0001040E+00  1.0727594E+01  1.0724723E+01  1.6771844E-01  1.0003683E+00  1.0002643E+00  2.9672778E-03    
8.1038490E-02  3.0199517E+00  1.0001080E+00  1.0727378E+01  1.0724466E+01  1.6927167E-01  1.0003763E+00  1.0002683E+00  2.9975009E-03    
8.2546205E-02  2.9922646E+00  1.0001121E+00  1.0727157E+01  1.0724203E+01  1.7083932E-01  1.0003844E+00  1.0002723E+00  3.0276672E-03    
8.4081999E-02  2.9648314E+00  1.0001164E+00  1.0726931E+01  1.0723934E+01  1.7242151E-01  1.0003928E+00  1.0002764E+00  3.0577577E-03    
8.5646393E-02  2.9376497E+00  1.0001208E+00  1.0726699E+01  1.0723660E+01  1.7401840E-01  1.0004013E+00  1.0002805E+00  3.0877496E-03    
8.7239923E-02  2.9107171E+00  1.0001254E+00  1.0726461E+01  1.0723379E+01  1.7563010E-01  1.0004101E+00  1.0002846E+00  3.1176271E-03    
8.8863132E-02  2.8840315E+00  1.0001302E+00  1.0726216E+01  1.0723091E+01  1.7725677E-01  1.0004190E+00  1.0002888E+00  3.1473849E-03    
9.0516573E-02  2.8575905E+00  1.0001351E+00  1.0725966E+01  1.0722798E+01  1.7889854E-01  1.0004282E+00  1.0002930E+00  3.1770173E-03    
9.2200813E-02  2.8313920E+00  1.0001402E+00  1.0725710E+01  1.0722497E+01  1.8055556E-01  1.0004375E+00  1.0002973E+00  3.2065151E-03    
9.3916425E-02  2.8054336E+00  1.0001454E+00  1.0725447E+01  1.0722190E+01  1.8222796E-01  1.0004471E+00  1.0003016E+00  3.2358683E-03    
9.5663995E-02  2.7797133E+00  1.0001509E+00  1.0725177E+01  1.0721876E+01  1.8391589E-01  1.0004568E+00  1.0003059E+00  3.2650662E-03    
9.7444121E-02  2.7542287E+00  1.0001565E+00  1.0724901E+01  1.0721554E+01  1.8561950E-01  1.0004668E+00  1.0003103E+00  3.2941041E-03    
9.9257409E-02  2.7289778E+00  1.0001623E+00  1.0724618E+01  1.0721226E+01  1.8733893E-01  1.0004770E+00  1.0003147E+00  3.3229760E-03    
1.0110448E-01  2.7039584E+00  1.0001683E+00  1.0724327E+01  1.0720889E+01  1.8907433E-01  1.0004875E+00  1.0003192E+00  3.3516627E-03    
1.0298597E-01  2.6791683E+00  1.0001745E+00  1.0724030E+01  1.0720546E+01  1.9082585E-01  1.0004982E+00  1.0003237E+00  3.3801371E-03    
1.0490251E-01  2.6546056E+00  1.0001809E+00  1.0723725E+01  1.0720194E+01  1.9259365E-01  1.0005091E+00  1.0003282E+00  3.4083903E-03    
1.0685476E-01  2.6302680E+00  1.0001875E+00  1.0723412E+01  1.0719835E+01  1.9437787E-01  1.0005203E+00  1.0003328E+00  3.4364233E-03    
1.0884339E-01  2.6061535E+00  1.0001943E+00  1.0723091E+01  1.0719467E+01  1.9617867E-01  1.0005318E+00  1.0003374E+00  3.4642320E-03    
1.1086909E-01  2.5822602E+00  1.0002013E+00  1.0722763E+01  1.0719091E+01  1.9799620E-01  1.0005434E+00  1.0003420E+00  3.4918061E-03    
1.1293253E-01  2.5585859E+00  1.0002086E+00  1.0722426E+01  1.0718707E+01  1.9983062E-01  1.0005554E+00  1.0003467E+00  3.5191362E-03    
1.1503443E-01  2.5351286E+00  1.0002161E+00  1.0722081E+01  1.0718314E+01  2.0168210E-01  1.0005676E+00  1.0003514E+00  3.5462087E-03    
1.1717551E-01  2.5118864E+00  1.0002239E+00  1.0721727E+01  1.0717912E+01  2.0355079E-01  1.0005801E+00  1.0003562E+00  3.5729958E-03    
1.1935649E-01  2.4888573E+00  1.0002319E+00  1.0721365E+01  1.0717501E+01  2.0543684E-01  1.0005929E+00  1.0003610E+00  3.5994783E-03    
1.2157813E-01  2.4660393E+00  1.0002401E+00  1.0720993E+01  1.0717081E+01  2.0734044E-01  1.0006060E+00  1.0003658E+00  3.6256681E-03    
1.2384119E-01  2.4434306E+00  1.0002486E+00  1.0720613E+01  1.0716651E+01  2.0926173E-01  1.0006194E+00  1.0003707E+00  3.6515644E-03    
1.2614644E-01  2.4210290E+00  1.0002574E+00  1.0720222E+01  1.0716211E+01  2.1120089E-01  1.0006331E+00  1.0003756E+00  3.6771636E-03    
1.2849466E-01  2.3988329E+00  1.0002665E+00  1.0719823E+01  1.0715762E+01  2.1315809E-01  1.0006471E+00  1.0003805E+00  3.7024499E-03    
1.3088667E-01  2.3768403E+00  1.0002758E+00  1.0719413E+01  1.0715302E+01  2.1513349E-01  1.0006614E+00  1.0003855E+00  3.7273949E-03    
1.3332329E-01  2.3550493E+00  1.0002854E+00  1.0718993E+01  1.0714833E+01  2.1712727E-01  1.0006760E+00  1.0003905E+00  3.7519936E-03    
1.3580534E-01  2.3334581E+00  1.0002953E+00  1.0718563E+01  1.0714352E+01  2.1913960E-01  1.0006909E+00  1.0003955E+00  3.7762319E-03    
1.3833368E-01  2.3120648E+00  1.0003055E+00  1.0718122E+01  1.0713861E+01  2.2117066E-01  1.0007062E+00  1.0004006E+00  3.8001077E-03    
1.4090917E-01  2.2908677E+00  1.0003161E+00  1.0717671E+01  1.0713359E+01  2.2322061E-01  1.0007219E+00  1.0004057E+00  3.8236265E-03    
1.4353270E-01  2.2698649E+00  1.0003269E+00  1.0717208E+01  1.0712846E+01  2.2528964E-01  1.0007379E+00  1.0004108E+00  3.8467801E-03    
1.4620517E-01  2.2490546E+00  1.0003381E+00  1.0716735E+01  1.0712321E+01  2.2737794E-01  1.0007542E+00  1.0004159E+00  3.8695614E-03    
1.4892749E-01  2.2284351E+00  1.0003496E+00  1.0716249E+01  1.0711784E+01  2.2948567E-01  1.0007709E+00  1.0004211E+00  3.8919203E-03    
1.5170060E-01  2.2080047E+00  1.0003615E+00  1.0715752E+01  1.0711236E+01  2.3161303E-01  1.0007880E+00  1.0004264E+00  3.9138685E-03    
1.5452545E-01  2.1877616E+00  1.0003737E+00  1.0715243E+01  1.0710675E+01  2.3376020E-01  1.0008055E+00  1.0004316E+00  3.9353987E-03    
1.5740301E-01  2.1677041E+00  1.0003863E+00  1.0714721E+01  1.0710102E+01  2.3592736E-01  1.0008233E+00  1.0004369E+00  3.9565199E-03    
1.6033426E-01  2.1478305E+00  1.0003992E+00  1.0714187E+01  1.0709516E+01  2.3811472E-01  1.0008416E+00  1.0004422E+00  3.9772212E-03    
1.6332022E-01  2.1281390E+00  1.0004125E+00  1.0713639E+01  1.0708917E+01  2.4032245E-01  1.0008602E+00  1.0004475E+00  3.9974854E-03    
1.6636190E-01  2.1086281E+00  1.0004262E+00  1.0713079E+01  1.0708304E+01  2.4255075E-01  1.0008793E+00  1.0004529E+00  4.0172957E-03    
1.6946036E-01  2.0892961E+00  1.0004403E+00  1.0712505E+01  1.0707678E+01  2.4479981E-01  1.0008988E+00  1.0004583E+00  4.0366538E-03    
1.7261666E-01  2.0701413E+00  1.0004549E+00  1.0711917E+01  1.0707038E+01  2.4706984E-01  1.0009188E+00  1.0004637E+00  4.0555542E-03    
1.7583188E-01  2.0511622E+00  1.0004698E+00  1.0711316E+01  1.0706384E+01  2.4936102E-01  1.0009391E+00  1.0004691E+00  4.0740028E-03    
1.7910713E-01  2.0323570E+00  1.0004851E+00  1.0710699E+01  1.0705716E+01  2.5167357E-01  1.0009600E+00  1.0004746E+00  4.0920012E-03    
1.8244353E-01  2.0137242E+00  1.0005009E+00  1.0710068E+01  1.0705033E+01  2.5400768E-01  1.0009813E+00  1.0004801E+00  4.1095429E-03    
1.8584223E-01  1.9952623E+00  1.0005172E+00  1.0709422E+01  1.0704335E+01  2.5636356E-01  1.0010030E+00  1.0004856E+00  4.1266188E-03    
1.8930441E-01  1.9769696E+00  1.0005339E+00  1.0708761E+01  1.0703621E+01  2.5874141E-01  1.0010253E+00  1.0004911E+00  4.1432197E-03    
1.9283125E-01  1.9588447E+00  1.0005510E+00  1.0708084E+01  1.0702892E+01  2.6114144E-01  1.0010480E+00  1.0004967E+00  4.1593301E-03    
1.9642397E-01  1.9408859E+00  1.0005687E+00  1.0707391E+01  1.0702147E+01  2.6356387E-01  1.0010712E+00  1.0005023E+00  4.1749312E-03    
2.0008381E-01  1.9230917E+00  1.0005868E+00  1.0706682E+01  1.0701386E+01  2.6600891E-01  1.0010950E+00  1.0005079E+00  4.1900174E-03    
2.0381202E-01  1.9054607E+00  1.0006054E+00  1.0705956E+01  1.0700608E+01  2.6847676E-01  1.0011192E+00  1.0005135E+00  4.2045937E-03    
2.0760989E-01  1.8879913E+00  1.0006245E+00  1.0705213E+01  1.0699813E+01  2.7096766E-01  1.0011440E+00  1.0005192E+00  4.2186624E-03    
2.1147873E-01  1.8706821E+00  1.0006442E+00  1.0704452E+01  1.0699001E+01  2.7348181E-01  1.0011694E+00  1.0005248E+00  4.2322222E-03    
2.1541988E-01  1.8535316E+00  1.0006644E+00  1.0703674E+01  1.0698171E+01  2.7601945E-01  1.0011953E+00  1.0005305E+00  4.2452676E-03    
2.1943468E-01  1.8365383E+00  1.0006851E+00  1.0702878E+01  1.0697323E+01  2.7858078E-01  1.0012217E+00  1.0005362E+00  4.2577975E-03    
2.2352454E-01  1.8197009E+00  1.0007064E+00  1.0702063E+01  1.0696457E+01  2.8116605E-01  1.0012487E+00  1.0005419E+00  4.2698223E-03    
2.2769086E-01  1.8030177E+00  1.0007283E+00  1.0701229E+01  1.0695572E+01  2.8377548E-01  1.0012764E+00  1.0005477E+00  4.2813633E-03    
2.3193508E-01  1.7864876E+00  1.0007508E+00  1.0700376E+01  1.0694667E+01  2.8640929E-01  1.0013046E+00  1.0005534E+00  4.2923835E-03    
2.3625867E-01  1.7701090E+00  1.0007738E+00  1.0699503E+01  1.0693744E+01  2.8906772E-01  1.0013334E+00  1.0005592E+00  4.3028540E-03    
2.4066311E-01  1.7538805E+00  1.0007975E+00  1.0698610E+01  1.0692800E+01  2.9175102E-01  1.0013629E+00  1.0005649E+00  4.3127593E-03    
2.4514994E-01  1.7378008E+00  1.0008217E+00  1.0697696E+01  1.0691837E+01  2.9445940E-01  1.0013929E+00  1.0005707E+00  4.3221252E-03    
2.4972070E-01  1.7218686E+00  1.0008466E+00  1.0696762E+01  1.0690852E+01  2.9719312E-01  1.0014237E+00  1.0005765E+00  4.3309793E-03    
2.5437697E-01  1.7060824E+00  1.0008722E+00  1.0695806E+01  1.0689847E+01  2.9995242E-01  1.0014551E+00  1.0005824E+00  4.3393109E-03    
2.5912037E-01  1.6904409E+00  1.0008984E+00  1.0694828E+01  1.0688820E+01  3.0273754E-01  1.0014871E+00  1.0005882E+00  4.3471165E-03    
2.6395254E-01  1.6749429E+00  1.0009253E+00  1.0693829E+01  1.0687771E+01  3.0554873E-01  1.0015199E+00  1.0005940E+00  4.3543879E-03    
2.6887515E-01  1.6595869E+00  1.0009529E+00  1.0692806E+01  1.0686700E+01  3.0838624E-01  1.0015534E+00  1.0005999E+00  4.3611173E-03    
2.7388991E-01  1.6443717E+00  1.0009812E+00  1.0691760E+01  1.0685606E+01  3.1125032E-01  1.0015875E+00  1.0006058E+00  4.3672971E-03    
2.7899855E-01  1.6292960E+00  1.0010102E+00  1.0690691E+01  1.0684489E+01  3.1414124E-01  1.0016224E+00  1.0006116E+00  4.3729384E-03    
2.8420285E-01  1.6143586E+00  1.0010399E+00  1.0689598E+01  1.0683349E+01  3.1705923E-01  1.0016581E+00  1.0006175E+00  4.3780488E-03    
2.8950462E-01  1.5995580E+00  1.0010704E+00  1.0688480E+01  1.0682184E+01  3.2000458E-01  1.0016945E+00  1.0006234E+00  4.3826334E-03    
2.9490568E-01  1.5848932E+00  1.0011017E+00  1.0687337E+01  1.0680995E+01  3.2297753E-01  1.0017317E+00  1.0006293E+00  4.3866975E-03    
3.0040792E-01  1.5703628E+00  1.0011337E+00  1.0686168E+01  1.0679781E+01  3.2597836E-01  1.0017696E+00  1.0006352E+00  4.3902502E-03    
3.0601326E-01  1.5559656E+00  1.0011666E+00  1.0684973E+01  1.0678541E+01  3.2900733E-01  1.0018084E+00  1.0006411E+00  4.3932724E-03    
3.1172362E-01  1.5417005E+00  1.0012002E+00  1.0683752E+01  1.0677275E+01  3.3206472E-01  1.0018480E+00  1.0006470E+00  4.3957442E-03    
3.1754102E-01  1.5275661E+00  1.0012347E+00  1.0682504E+01  1.0675983E+01  3.3515080E-01  1.0018884E+00  1.0006529E+00  4.3976630E-03    
3.2346745E-01  1.5135612E+00  1.0012700E+00  1.0681228E+01  1.0674664E+01  3.3826584E-01  1.0019297E+00  1.0006588E+00  4.3990543E-03    
3.2950500E-01  1.4996848E+00  1.0013062E+00  1.0679924E+01  1.0673317E+01  3.4141014E-01  1.0019718E+00  1.0006648E+00  4.3999607E-03    
3.3565576E-01  1.4859356E+00  1.0013433E+00  1.0678591E+01  1.0671943E+01  3.4458396E-01  1.0020149E+00  1.0006707E+00  4.4003576E-03    
3.4192187E-01  1.4723125E+00  1.0013812E+00  1.0677229E+01  1.0670540E+01  3.4778760E-01  1.0020588E+00  1.0006766E+00  4.4002205E-03    
3.4830551E-01  1.4588143E+00  1.0014201E+00  1.0675838E+01  1.0669107E+01  3.5102135E-01  1.0021036E+00  1.0006825E+00  4.3995456E-03    
3.5480892E-01  1.4454398E+00  1.0014599E+00  1.0674415E+01  1.0667646E+01  3.5428549E-01  1.0021494E+00  1.0006885E+00  4.3983568E-03    
3.6143437E-01  1.4321879E+00  1.0015007E+00  1.0672962E+01  1.0666154E+01  3.5758032E-01  1.0021961E+00  1.0006944E+00  4.3966835E-03    
3.6818416E-01  1.4190575E+00  1.0015424E+00  1.0671477E+01  1.0664631E+01  3.6090615E-01  1.0022438E+00  1.0007003E+00  4.3945167E-03    
3.7506065E-01  1.4060475E+00  1.0015851E+00  1.0669960E+01  1.0663077E+01  3.6426327E-01  1.0022925E+00  1.0007062E+00  4.3918446E-03    
3.8206625E-01  1.3931568E+00  1.0016289E+00  1.0668410E+01  1.0661491E+01  3.6765198E-01  1.0023422E+00  1.0007122E+00  4.3886685E-03    
3.8920340E-01  1.3803843E+00  1.0016736E+00  1.0666827E+01  1.0659873E+01  3.7107260E-01  1.0023929E+00  1.0007181E+00  4.3850046E-03    
3.9647460E-01  1.3677288E+00  1.0017194E+00  1.0665210E+01  1.0658222E+01  3.7452544E-01  1.0024447E+00  1.0007240E+00  4.3808561E-03    
4.0388241E-01  1.3551894E+00  1.0017663E+00  1.0663558E+01  1.0656537E+01  3.7801080E-01  1.0024975E+00  1.0007299E+00  4.3762310E-03    
4.1142940E-01  1.3427650E+00  1.0018143E+00  1.0661870E+01  1.0654818E+01  3.8152901E-01  1.0025514E+00  1.0007358E+00  4.3711312E-03    
4.1911824E-01  1.3304544E+00  1.0018634E+00  1.0660147E+01  1.0653064E+01  3.8508039E-01  1.0026065E+00  1.0007417E+00  4.3655550E-03    
4.2695160E-01  1.3182567E+00  1.0019136E+00  1.0658387E+01  1.0651274E+01  3.8866526E-01  1.0026626E+00  1.0007476E+00  4.3594960E-03    
4.3493225E-01  1.3061709E+00  1.0019649E+00  1.0656589E+01  1.0649448E+01  3.9228396E-01  1.0027199E+00  1.0007535E+00  4.3529508E-03    
4.4306299E-01  1.2941958E+00  1.0020175E+00  1.0654753E+01  1.0647586E+01  3.9593680E-01  1.0027784E+00  1.0007594E+00  4.3459373E-03    
4.5134666E-01  1.2823306E+00  1.0020712E+00  1.0652879E+01  1.0645685E+01  3.9962414E-01  1.0028381E+00  1.0007653E+00  4.3384781E-03    
4.5978620E-01  1.2705741E+00  1.0021262E+00  1.0650965E+01  1.0643747E+01  4.0334630E-01  1.0028989E+00  1.0007711E+00  4.3305778E-03    
4.6838455E-01  1.2589254E+00  1.0021824E+00  1.0649010E+01  1.0641770E+01  4.0710363E-01  1.0029611E+00  1.0007770E+00  4.3222385E-03    
4.7714475E-01  1.2473835E+00  1.0022398E+00  1.0647015E+01  1.0639753E+01  4.1089647E-01  1.0030244E+00  1.0007828E+00  4.3134607E-03    
4.8606989E-01  1.2359474E+00  1.0022986E+00  1.0644977E+01  1.0637696E+01  4.1472519E-01  1.0030891E+00  1.0007887E+00  4.3042458E-03    
4.9516312E-01  1.2246162E+00  1.0023587E+00  1.0642897E+01  1.0635598E+01  4.1859012E-01  1.0031551E+00  1.0007945E+00  4.2946007E-03    
5.0442763E-01  1.2133889E+00  1.0024201E+00  1.0640774E+01  1.0633458E+01  4.2249162E-01  1.0032224E+00  1.0008003E+00  4.2845289E-03    
5.1386671E-01  1.2022644E+00  1.0024829E+00  1.0638607E+01  1.0631275E+01  4.2643007E-01  1.0032910E+00  1.0008061E+00  4.2740363E-03    
5.2348368E-01  1.1912420E+00  1.0025471E+00  1.0636394E+01  1.0629049E+01  4.3040582E-01  1.0033610E+00  1.0008119E+00  4.2631269E-03    
5.3328195E-01  1.1803206E+00  1.0026127E+00  1.0634136E+01  1.0626779E+01  4.3441924E-01  1.0034325E+00  1.0008177E+00  4.2518140E-03    
5.4326498E-01  1.1694994E+00  1.0026797E+00  1.0631831E+01  1.0624465E+01  4.3847072E-01  1.0035054E+00  1.0008235E+00  4.2401244E-03    
5.5343631E-01  1.1587774E+00  1.0027482E+00  1.0629479E+01  1.0622105E+01  4.4256061E-01  1.0035797E+00  1.0008292E+00  4.2280529E-03    
5.6379955E-01  1.1481536E+00  1.0028182E+00  1.0627078E+01  1.0619698E+01  4.4668932E-01  1.0036555E+00  1.0008349E+00  4.2155923E-03    
5.7435836E-01  1.1376273E+00  1.0028897E+00  1.0624628E+01  1.0617244E+01  4.5085722E-01  1.0037328E+00  1.0008407E+00  4.2027220E-03    
5.8511650E-01  1.1271975E+00  1.0029628E+00  1.0622128E+01  1.0614742E+01  4.5506470E-01  1.0038117E+00  1.0008464E+00  4.1894687E-03    
5.9607778E-01  1.1168632E+00  1.0030375E+00  1.0619577E+01  1.0612191E+01  4.5931217E-01  1.0038921E+00  1.0008521E+00  4.1758590E-03    
6.0724611E-01  1.1066238E+00  1.0031137E+00  1.0616973E+01  1.0609590E+01  4.6360001E-01  1.0039742E+00  1.0008577E+00  4.1619034E-03    
6.1862546E-01  1.0964782E+00  1.0031917E+00  1.0614317E+01  1.0606938E+01  4.6792864E-01  1.0040578E+00  1.0008634E+00  4.1475951E-03    
6.3021988E-01  1.0864256E+00  1.0032712E+00  1.0611607E+01  1.0604235E+01  4.7229846E-01  1.0041431E+00  1.0008690E+00  4.1329349E-03    
6.4203351E-01  1.0764652E+00  1.0033525E+00  1.0608842E+01  1.0601480E+01  4.7670988E-01  1.0042301E+00  1.0008747E+00  4.1179314E-03    
6.5407055E-01  1.0665961E+00  1.0034356E+00  1.0606021E+01  1.0598671E+01  4.8116333E-01  1.0043189E+00  1.0008803E+00  4.1025968E-03    
6.6633531E-01  1.0568175E+00  1.0035203E+00  1.0603143E+01  1.0595808E+01  4.8565922E-01  1.0044093E+00  1.0008859E+00  4.0869435E-03    
6.7883217E-01  1.0471285E+00  1.0036069E+00  1.0600208E+01  1.0592889E+01  4.9019798E-01  1.0045016E+00  1.0008914E+00  4.0709658E-03    
6.9156560E-01  1.0375284E+00  1.0036953E+00  1.0597213E+01  1.0589914E+01  4.9478005E-01  1.0045956E+00  1.0008970E+00  4.0546719E-03    
7.0454017E-01  1.0280163E+00  1.0037856E+00  1.0594159E+01  1.0586882E+01  4.9940587E-01  1.0046915E+00  1.0009025E+00  4.0380604E-03    
7.1776051E-01  1.0185914E+00  1.0038778E+00  1.0591044E+01  1.0583792E+01  5.0407587E-01  1.0047893E+00  1.0009080E+00  4.0211347E-03    
7.3123138E-01  1.0092529E+00  1.0039718E+00  1.0587866E+01  1.0580643E+01  5.0879050E-01  1.0048890E+00  1.0009135E+00  4.0039050E-03    
7.4495762E-01  1.0000000E+00  1.0040679E+00  1.0584625E+01  1.0577433E+01  5.1355022E-01  1.0049906E+00  1.0009190E+00  3.9863878E-03    
7.5894415E-01  9.9083194E-01  1.0041660E+00  1.0581320E+01  1.0574162E+01  5.1835548E-01  1.0050943E+00  1.0009245E+00  3.9686001E-03    
7.7319601E-01  9.8174794E-01  1.0042661E+00  1.0577949E+01  1.0570829E+01  5.2320675E-01  1.0051999E+00  1.0009299E+00  3.9505489E-03    
7.8771834E-01  9.7274722E-01  1.0043682E+00  1.0574512E+01  1.0567433E+01  5.2810450E-01  1.0053076E+00  1.0009353E+00  3.9322434E-03    
8.0251637E-01  9.6382902E-01  1.0044725E+00  1.0571007E+01  1.0563972E+01  5.3304919E-01  1.0054174E+00  1.0009407E+00  3.9136862E-03    
8.1759545E-01  9.5499259E-01  1.0045789E+00  1.0567433E+01  1.0560445E+01  5.3804132E-01  1.0055293E+00  1.0009460E+00  3.8948647E-03    
8.3296102E-01  9.4623716E-01  1.0046875E+00  1.0563788E+01  1.0556852E+01  5.4308136E-01  1.0056434E+00  1.0009514E+00  3.8757625E-03    
8.4861865E-01  9.3756201E-01  1.0047984E+00  1.0560072E+01  1.0553191E+01  5.4816981E-01  1.0057597E+00  1.0009567E+00  3.8564106E-03    
8.6457400E-01  9.2896639E-01  1.0049115E+00  1.0556284E+01  1.0549461E+01  5.5330717E-01  1.0058782E+00  1.0009620E+00  3.8368277E-03    
8.8083286E-01  9.2044957E-01  1.0050269E+00  1.0552421E+01  1.0545661E+01  5.5849393E-01  1.0059990E+00  1.0009673E+00  3.8170267E-03    
8.9740114E-01  9.1201084E-01  1.0051446E+00  1.0548484E+01  1.0541790E+01  5.6373061E-01  1.0061222E+00  1.0009725E+00  3.7969979E-03    
9.1428486E-01  9.0364947E-01  1.0052648E+00  1.0544469E+01  1.0537846E+01  5.6901772E-01  1.0062477E+00  1.0009777E+00  3.7767265E-03    
9.3149016E-01  8.9536477E-01  1.0053874E+00  1.0540377E+01  1.0533829E+01  5.7435578E-01  1.0063756E+00  1.0009829E+00  3.7562393E-03    
9.4902331E-01  8.8715601E-01  1.0055124E+00  1.0536205E+01  1.0529736E+01  5.7974533E-01  1.0065060E+00  1.0009881E+00  3.7355614E-03    
9.6689071E-01  8.7902252E-01  1.0056400E+00  1.0531953E+01  1.0525567E+01  5.8518689E-01  1.0066389E+00  1.0009933E+00  3.7146989E-03    
9.8509889E-01  8.7096359E-01  1.0057701E+00  1.0527619E+01  1.0521321E+01  5.9068101E-01  1.0067743E+00  1.0009984E+00  3.6936445E-03    
1.0036545E+00  8.6297855E-01  1.0059029E+00  1.0523201E+01  1.0516996E+01  5.9622823E-01  1.0069123E+00  1.0010035E+00  3.6723918E-03    
1.0225643E+00  8.5506671E-01  1.0060382E+00  1.0518699E+01  1.0512591E+01  6.0182911E-01  1.0070529E+00  1.0010086E+00  3.6509549E-03    
1.0418353E+00  8.4722741E-01  1.0061763E+00  1.0514110E+01  1.0508105E+01  6.0748420E-01  1.0071962E+00  1.0010136E+00  3.6293542E-03    
1.0614746E+00  8.3945999E-01  1.0063172E+00  1.0509434E+01  1.0503536E+01  6.1319408E-01  1.0073423E+00  1.0010186E+00  3.6075951E-03    
1.0814893E+00  8.3176377E-01  1.0064608E+00  1.0504668E+01  1.0498882E+01  6.1895933E-01  1.0074911E+00  1.0010236E+00  3.5856674E-03    
1.1018868E+00  8.2413812E-01  1.0066073E+00  1.0499811E+01  1.0494143E+01  6.2478051E-01  1.0076427E+00  1.0010286E+00  3.5635608E-03    
1.1226747E+00  8.1658237E-01  1.0067567E+00  1.0494862E+01  1.0489318E+01  6.3065823E-01  1.0077972E+00  1.0010336E+00  3.5412892E-03    
1.1438606E+00  8.0909590E-01  1.0069090E+00  1.0489819E+01  1.0484404E+01  6.3659307E-01  1.0079547E+00  1.0010385E+00  3.5188764E-03    
1.1654524E+00  8.0167806E-01  1.0070644E+00  1.0484680E+01  1.0479400E+01  6.4258565E-01  1.0081151E+00  1.0010434E+00  3.4963334E-03    
1.1874581E+00  7.9432823E-01  1.0072228E+00  1.0479445E+01  1.0474305E+01  6.4863657E-01  1.0082786E+00  1.0010482E+00  3.4736549E-03    
1.2098857E+00  7.8704579E-01  1.0073842E+00  1.0474110E+01  1.0469117E+01  6.5474645E-01  1.0084451E+00  1.0010531E+00  3.4508390E-03    
1.2327437E+00  7.7983011E-01  1.0075489E+00  1.0468676E+01  1.0463835E+01  6.6091593E-01  1.0086148E+00  1.0010579E+00  3.4278963E-03    
1.2560406E+00  7.7268059E-01  1.0077168E+00  1.0463139E+01  1.0458457E+01  6.6714563E-01  1.0087876E+00  1.0010627E+00  3.4048389E-03    
1.2797850E+00  7.6559661E-01  1.0078879E+00  1.0457498E+01  1.0452983E+01  6.7343620E-01  1.0089637E+00  1.0010674E+00  3.3816744E-03    
1.3039858E+00  7.5857758E-01  1.0080624E+00  1.0451752E+01  1.0447409E+01  6.7978829E-01  1.0091432E+00  1.0010721E+00  3.3583988E-03    
1.3286520E+00  7.5162289E-01  1.0082402E+00  1.0445898E+01  1.0441735E+01  6.8620256E-01  1.0093259E+00  1.0010768E+00  3.3350202E-03    
1.3537929E+00  7.4473197E-01  1.0084215E+00  1.0439936E+01  1.0435958E+01  6.9267967E-01  1.0095121E+00  1.0010815E+00  3.3115411E-03    
1.3794179E+00  7.3790423E-01  1.0086063E+00  1.0433862E+01  1.0430078E+01  6.9922032E-01  1.0097018E+00  1.0010862E+00  3.2879532E-03    
1.4055366E+00  7.3113908E-01  1.0087947E+00  1.0427676E+01  1.0424093E+01  7.0582517E-01  1.0098950E+00  1.0010908E+00  3.2642672E-03    
1.4321588E+00  7.2443596E-01  1.0089867E+00  1.0421376E+01  1.0418001E+01  7.1249493E-01  1.0100919E+00  1.0010954E+00  3.2405044E-03    
1.4592947E+00  7.1779429E-01  1.0091824E+00  1.0414959E+01  1.0411800E+01  7.1923031E-01  1.0102924E+00  1.0010999E+00  3.2166863E-03    
1.4869543E+00  7.1121351E-01  1.0093818E+00  1.0408423E+01  1.0405489E+01  7.2603200E-01  1.0104966E+00  1.0011044E+00  3.1927996E-03    
1.5151483E+00  7.0469307E-01  1.0095851E+00  1.0401768E+01  1.0399066E+01  7.3290074E-01  1.0107046E+00  1.0011089E+00  3.1688334E-03    
1.5438872E+00  6.9823240E-01  1.0097922E+00  1.0394990E+01  1.0392529E+01  7.3983726E-01  1.0109165E+00  1.0011134E+00  3.1447875E-03    
1.5731819E+00  6.9183097E-01  1.0100033E+00  1.0388088E+01  1.0385876E+01  7.4684230E-01  1.0111324E+00  1.0011179E+00  3.1206744E-03    
1.6030437E+00  6.8548823E-01  1.0102184E+00  1.0381060E+01  1.0379106E+01  7.5391661E-01  1.0113522E+00  1.0011223E+00  3.0965015E-03    
1.6334839E+00  6.7920363E-01  1.0104376E+00  1.0373904E+01  1.0372217E+01  7.6106096E-01  1.0115761E+00  1.0011267E+00  3.0722791E-03    
1.6645141E+00  6.7297666E-01  1.0106610E+00  1.0366618E+01  1.0365207E+01  7.6827611E-01  1.0118041E+00  1.0011310E+00  3.0480133E-03    
1.6961461E+00  6.6680677E-01  1.0108886E+00  1.0359199E+01  1.0358074E+01  7.7556285E-01  1.0120363E+00  1.0011354E+00  3.0237074E-03    
1.7283922E+00  6.6069345E-01  1.0111205E+00  1.0351646E+01  1.0350816E+01  7.8292197E-01  1.0122728E+00  1.0011397E+00  2.9993597E-03    
1.7612646E+00  6.5463617E-01  1.0113568E+00  1.0343956E+01  1.0343431E+01  7.9035427E-01  1.0125137E+00  1.0011439E+00  2.9749676E-03    
1.7947760E+00  6.4863443E-01  1.0115975E+00  1.0336127E+01  1.0335918E+01  7.9786057E-01  1.0127590E+00  1.0011482E+00  2.9505402E-03    
1.8289393E+00  6.4268772E-01  1.0118427E+00  1.0328158E+01  1.0328275E+01  8.0544170E-01  1.0130088E+00  1.0011524E+00  2.9260853E-03    
1.8637678E+00  6.3679552E-01  1.0120926E+00  1.0320046E+01  1.0320499E+01  8.1309849E-01  1.0132632E+00  1.0011566E+00  2.9016072E-03    
1.8992748E+00  6.3095734E-01  1.0123471E+00  1.0311788E+01  1.0312588E+01  8.2083179E-01  1.0135222E+00  1.0011607E+00  2.8771072E-03    
1.9354742E+00  6.2517269E-01  1.0126064E+00  1.0303383E+01  1.0304541E+01  8.2864246E-01  1.0137860E+00  1.0011649E+00  2.8525854E-03    
1.9723801E+00  6.1944108E-01  1.0128706E+00  1.0294828E+01  1.0296356E+01  8.3653138E-01  1.0140546E+00  1.0011690E+00  2.8280494E-03    
2.0100067E+00  6.1376201E-01  1.0131397E+00  1.0286121E+01  1.0288030E+01  8.4449942E-01  1.0143281E+00  1.0011730E+00  2.8035168E-03    
2.0483688E+00  6.0813500E-01  1.0134137E+00  1.0277260E+01  1.0279561E+01  8.5254749E-01  1.0146066E+00  1.0011771E+00  2.7789829E-03    
2.0874814E+00  6.0255959E-01  1.0136929E+00  1.0268241E+01  1.0270948E+01  8.6067649E-01  1.0148902E+00  1.0011811E+00  2.7544450E-03    
2.1273599E+00  5.9703529E-01  1.0139773E+00  1.0259064E+01  1.0262188E+01  8.6888735E-01  1.0151789E+00  1.0011851E+00  2.7298902E-03    
2.1680198E+00  5.9156163E-01  1.0142669E+00  1.0249725E+01  1.0253279E+01  8.7718100E-01  1.0154728E+00  1.0011890E+00  2.7053397E-03    
2.2094772E+00  5.8613816E-01  1.0145618E+00  1.0240222E+01  1.0244219E+01  8.8555838E-01  1.0157721E+00  1.0011929E+00  2.6808090E-03    
2.2517485E+00  5.8076442E-01  1.0148623E+00  1.0230552E+01  1.0235006E+01  8.9402047E-01  1.0160769E+00  1.0011968E+00  2.6562935E-03    
2.2948503E+00  5.7543994E-01  1.0151682E+00  1.0220714E+01  1.0225637E+01  9.0256823E-01  1.0163871E+00  1.0012007E+00  2.6317894E-03    
2.3387999E+00  5.7016427E-01  1.0154798E+00  1.0210704E+01  1.0216111E+01  9.1120266E-01  1.0167029E+00  1.0012045E+00  2.6072925E-03    
2.3836145E+00  5.6493697E-01  1.0157971E+00  1.0200520E+01  1.0206425E+01  9.1992476E-01  1.0170245E+00  1.0012083E+00  2.5828014E-03    
2.4293122E+00  5.5975760E-01  1.0161202E+00  1.0190160E+01  1.0196578E+01  9.2873555E-01  1.0173518E+00  1.0012121E+00  2.5583398E-03    
2.4759111E+00  5.5462571E-01  1.0164492E+00  1.0179621E+01  1.0186565E+01  9.3763605E-01  1.0176851E+00  1.0012159E+00  2.5339049E-03    
2.5234298E+00  5.4954087E-01  1.0167842E+00  1.0168900E+01  1.0176387E+01  9.4662733E-01  1.0180243E+00  1.0012196E+00  2.5095000E-03    
2.5718876E+00  5.4450265E-01  1.0171254E+00  1.0157995E+01  1.0166039E+01  9.5571043E-01  1.0183696E+00  1.0012233E+00  2.4851291E-03    
2.6213038E+00  5.3951062E-01  1.0174727E+00  1.0146903E+01  1.0155520E+01  9.6488644E-01  1.0187211E+00  1.0012269E+00  2.4607875E-03    
2.6716984E+00  5.3456436E-01  1.0178264E+00  1.0135621E+01  1.0144828E+01  9.7415645E-01  1.0190789E+00  1.0012306E+00  2.4364734E-03    
2.7230918E+00  5.2966344E-01  1.0181865E+00  1.0124148E+01  1.0133960E+01  9.8352157E-01  1.0194431E+00  1.0012342E+00  2.4121962E-03    
2.7755048E+00  5.2480746E-01  1.0185531E+00  1.0112479E+01  1.0122914E+01  9.9298293E-01  1.0198138E+00  1.0012378E+00  2.3879621E-03    
2.8289588E+00  5.1999600E-01  1.0189263E+00  1.0100613E+01  1.0111688E+01  1.0025417E+00  1.0201911E+00  1.0012413E+00  2.3637794E-03    
2.8834754E+00  5.1522864E-01  1.0193063E+00  1.0088547E+01  1.0100278E+01  1.0121990E+00  1.0205751E+00  1.0012448E+00  2.3396476E-03    
2.9390770E+00  5.1050500E-01  1.0196931E+00  1.0076277E+01  1.0088684E+01  1.0219560E+00  1.0209660E+00  1.0012483E+00  2.3155579E-03    
2.9957864E+00  5.0582466E-01  1.0200869E+00  1.0063802E+01  1.0076901E+01  1.0318139E+00  1.0213638E+00  1.0012518E+00  2.2915084E-03    
3.0536269E+00  5.0118723E-01  1.0204877E+00  1.0051119E+01  1.0064929E+01  1.0417739E+00  1.0217687E+00  1.0012552E+00  2.2675120E-03    
3.1126222E+00  4.9659232E-01  1.0208958E+00  1.0038224E+01  1.0052763E+01  1.0518373E+00  1.0221807E+00  1.0012586E+00  2.2435836E-03    
3.1727969E+00  4.9203954E-01  1.0213111E+00  1.0025115E+01  1.0040403E+01  1.0620053E+00  1.0226000E+00  1.0012620E+00  2.2197245E-03    
3.2341757E+00  4.8752849E-01  1.0217338E+00  1.0011789E+01  1.0027846E+01  1.0722792E+00  1.0230267E+00  1.0012654E+00  2.1959251E-03    
3.2967843E+00  4.8305880E-01  1.0221641E+00  9.9982428E+00  1.0015089E+01  1.0826602E+00  1.0234609E+00  1.0012687E+00  2.1721800E-03    
3.3606487E+00  4.7863009E-01  1.0226021E+00  9.9844744E+00  1.0002129E+01  1.0931497E+00  1.0239028E+00  1.0012720E+00  2.1484914E-03    
3.4257955E+00  4.7424199E-01  1.0230478E+00  9.9704806E+00  9.9889647E+00  1.1037490E+00  1.0243524E+00  1.0012752E+00  2.1248636E-03    
3.4922521E+00  4.6989411E-01  1.0235015E+00  9.9562585E+00  9.9755930E+00  1.1144594E+00  1.0248100E+00  1.0012785E+00  2.1013006E-03    
3.5600465E+00  4.6558609E-01  1.0239631E+00  9.9418052E+00  9.9620115E+00  1.1252823E+00  1.0252755E+00  1.0012817E+00  2.0778091E-03    
3.6292071E+00  4.6131757E-01  1.0244329E+00  9.9271179E+00  9.9482178E+00  1.1362191E+00  1.0257492E+00  1.0012849E+00  2.0543924E-03    
3.6997633E+00  4.5708819E-01  1.0249110E+00  9.9121937E+00  9.9342093E+00  1.1472712E+00  1.0262312E+00  1.0012880E+00  2.0310510E-03    
3.7717450E+00  4.5289758E-01  1.0253976E+00  9.8970298E+00  9.9199836E+00  1.1584400E+00  1.0267215E+00  1.0012911E+00  2.0077855E-03    
3.8451827E+00  4.4874539E-01  1.0258926E+00  9.8816231E+00  9.9055383E+00  1.1697271E+00  1.0272204E+00  1.0012942E+00  1.9845993E-03    
3.9201078E+00  4.4463127E-01  1.0263964E+00  9.8659710E+00  9.8908706E+00  1.1811337E+00  1.0277280E+00  1.0012973E+00  1.9614910E-03    
3.9965524E+00  4.4055486E-01  1.0269090E+00  9.8500704E+00  9.8759783E+00  1.1926616E+00  1.0282443E+00  1.0013004E+00  1.9384617E-03    
4.0745493E+00  4.3651583E-01  1.0274305E+00  9.8339185E+00  9.8608588E+00  1.2043121E+00  1.0287696E+00  1.0013034E+00  1.9155190E-03    
4.1541321E+00  4.3251383E-01  1.0279611E+00  9.8175124E+00  9.8455097E+00  1.2160868E+00  1.0293040E+00  1.0013064E+00  1.8926578E-03    
4.2353351E+00  4.2854852E-01  1.0285010E+00  9.8008493E+00  9.8299284E+00  1.2279873E+00  1.0298476E+00  1.0013093E+00  1.8698780E-03    
4.3181936E+00  4.2461956E-01  1.0290502E+00  9.7839262E+00  9.8141124E+00  1.2400151E+00  1.0304006E+00  1.0013123E+00  1.8471863E-03    
4.4027435E+00  4.2072663E-01  1.0296089E+00  9.7667404E+00  9.7980594E+00  1.2521720E+00  1.0309630E+00  1.0013152E+00  1.8245798E-03    
4.4890217E+00  4.1686938E-01  1.0301773E+00  9.7492889E+00  9.7817669E+00  1.2644595E+00  1.0315352E+00  1.0013181E+00  1.8020563E-03    
4.5770660E+00  4.1304750E-01  1.0307555E+00  9.7315690E+00  9.7652324E+00  1.2768793E+00  1.0321171E+00  1.0013209E+00  1.7796133E-03    
4.6669149E+00  4.0926066E-01  1.0313437E+00  9.7135778E+00  9.7484535E+00  1.2894331E+00  1.0327089E+00  1.0013238E+00  1.7572672E-03    
4.7586082E+00  4.0550854E-01  1.0319419E+00  9.6953125E+00  9.7314277E+00  1.3021227E+00  1.0333109E+00  1.0013266E+00  1.7350433E-03    
4.8521862E+00  4.0179081E-01  1.0325505E+00  9.6767703E+00  9.7141528E+00  1.3149497E+00  1.0339231E+00  1.0013293E+00  1.7129389E-03    
4.9476905E+00  3.9810717E-01  1.0331694E+00  9.6579485E+00  9.6966263E+00  1.3279159E+00  1.0345457E+00  1.0013321E+00  1.6909331E-03    
5.0451634E+00  3.9445730E-01  1.0337989E+00  9.6388443E+00  9.6788459E+00  1.3410232E+00  1.0351788E+00  1.0013348E+00  1.6690097E-03    
5.1446486E+00  3.9084090E-01  1.0344391E+00  9.6194550E+00  9.6608092E+00  1.3542733E+00  1.0358227E+00  1.0013375E+00  1.6471777E-03    
5.2461905E+00  3.8725764E-01  1.0350902E+00  9.5997778E+00  9.6425139E+00  1.3676682E+00  1.0364775E+00  1.0013402E+00  1.6254429E-03    
5.3498347E+00  3.8370725E-01  1.0357524E+00  9.5798102E+00  9.6239577E+00  1.3812097E+00  1.0371432E+00  1.0013428E+00  1.6038085E-03    
5.4556280E+00  3.8018940E-01  1.0364257E+00  9.5595495E+00  9.6051384E+00  1.3948998E+00  1.0378202E+00  1.0013455E+00  1.5822821E-03    
5.5636181E+00  3.7670380E-01  1.0371104E+00  9.5389931E+00  9.5860537E+00  1.4087404E+00  1.0385085E+00  1.0013480E+00  1.5608809E-03    
5.6738540E+00  3.7325016E-01  1.0378067E+00  9.5181384E+00  9.5667015E+00  1.4227334E+00  1.0392083E+00  1.0013506E+00  1.5395812E-03    
5.7863860E+00  3.6982818E-01  1.0385146E+00  9.4969829E+00  9.5470796E+00  1.4368809E+00  1.0399198E+00  1.0013532E+00  1.5183367E-03    
5.9012654E+00  3.6643757E-01  1.0392343E+00  9.4755241E+00  9.5271859E+00  1.4511849E+00  1.0406432E+00  1.0013557E+00  1.4971525E-03    
6.0185448E+00  3.6307805E-01  1.0399661E+00  9.4537596E+00  9.5070182E+00  1.4656476E+00  1.0413786E+00  1.0013582E+00  1.4760815E-03    
6.1382783E+00  3.5974934E-01  1.0407101E+00  9.4316869E+00  9.4865745E+00  1.4802709E+00  1.0421262E+00  1.0013606E+00  1.4551864E-03    
6.2605210E+00  3.5645113E-01  1.0414665E+00  9.4093039E+00  9.4658529E+00  1.4950571E+00  1.0428861E+00  1.0013631E+00  1.4344577E-03    
6.3853295E+00  3.5318317E-01  1.0422354E+00  9.3866081E+00  9.4448514E+00  1.5100083E+00  1.0436586E+00  1.0013655E+00  1.4138949E-03    
6.5127619E+00  3.4994517E-01  1.0430170E+00  9.3635973E+00  9.4235681E+00  1.5251268E+00  1.0444437E+00  1.0013679E+00  1.3934863E-03    
6.6428775E+00  3.4673685E-01  1.0438115E+00  9.3402694E+00  9.4020011E+00  1.5404147E+00  1.0452418E+00  1.0013703E+00  1.3731633E-03    
6.7757371E+00  3.4355795E-01  1.0446190E+00  9.3166222E+00  9.3801486E+00  1.5558744E+00  1.0460529E+00  1.0013726E+00  1.3528210E-03    
6.9114033E+00  3.4040819E-01  1.0454398E+00  9.2926538E+00  9.3580088E+00  1.5715082E+00  1.0468772E+00  1.0013749E+00  1.3325530E-03    
7.0499397E+00  3.3728731E-01  1.0462740E+00  9.2683620E+00  9.3355802E+00  1.5873184E+00  1.0477150E+00  1.0013772E+00  1.3125275E-03    
7.1914120E+00  3.3419504E-01  1.0471218E+00  9.2437451E+00  9.3128610E+00  1.6033074E+00  1.0485663E+00  1.0013795E+00  1.2927309E-03    
7.3358872E+00  3.3113112E-01  1.0479834E+00  9.2188013E+00  9.2898498E+00  1.6194777E+00  1.0494314E+00  1.0013817E+00  1.2730280E-03    
7.4834341E+00  3.2809529E-01  1.0488589E+00  9.1935286E+00  9.2665449E+00  1.6358317E+00  1.0503105E+00  1.0013839E+00  1.2532917E-03    
7.6341231E+00  3.2508730E-01  1.0497486E+00  9.1679256E+00  9.2429451E+00  1.6523718E+00  1.0512037E+00  1.0013861E+00  1.2336375E-03    
7.7880264E+00  3.2210688E-01  1.0506526E+00  9.1419905E+00  9.2190489E+00  1.6691008E+00  1.0521112E+00  1.0013883E+00  1.2142365E-03    
7.9452180E+00  3.1915379E-01  1.0515711E+00  9.1157220E+00  9.1948550E+00  1.6860210E+00  1.0530333E+00  1.0013905E+00  1.1950676E-03    
8.1057737E+00  3.1622777E-01  1.0525043E+00  9.0891186E+00  9.1703623E+00  1.7031353E+00  1.0539700E+00  1.0013926E+00  1.1760219E-03    
8.2697713E+00  3.1332857E-01  1.0534524E+00  9.0621791E+00  9.1455697E+00  1.7204461E+00  1.0549216E+00  1.0013947E+00  1.1570240E-03    
8.4372903E+00  3.1045596E-01  1.0544155E+00  9.0349021E+00  9.1204762E+00  1.7379563E+00  1.0558882E+00  1.0013967E+00  1.1381226E-03    
8.6084125E+00  3.0760968E-01  1.0553938E+00  9.0072866E+00  9.0950807E+00  1.7556685E+00  1.0568701E+00  1.0013988E+00  1.1193161E-03    
8.7832215E+00  3.0478950E-01  1.0563877E+00  8.9793317E+00  9.0693824E+00  1.7735856E+00  1.0578675E+00  1.0014008E+00  1.1006183E-03    
8.9618029E+00  3.0199517E-01  1.0573971E+00  8.9510364E+00  9.0433807E+00  1.7917104E+00  1.0588804E+00  1.0014028E+00  1.0820920E-03    
9.1442448E+00  2.9922646E-01  1.0584223E+00  8.9224000E+00  9.0170748E+00  1.8100458E+00  1.0599092E+00  1.0014048E+00  1.0638142E-03    
9.3306372E+00  2.9648314E-01  1.0594635E+00  8.8934219E+00  8.9904641E+00  1.8285946E+00  1.0609539E+00  1.0014068E+00  1.0457089E-03    
9.5210725E+00  2.9376497E-01  1.0605209E+00  8.8641014E+00  8.9635484E+00  1.8473599E+00  1.0620149E+00  1.0014087E+00  1.0276971E-03    
9.7156452E+00  2.9107171E-01  1.0615947E+00  8.8344383E+00  8.9363270E+00  1.8663446E+00  1.0630922E+00  1.0014106E+00  1.0097772E-03    
9.9144525E+00  2.8840315E-01  1.0626850E+00  8.8044322E+00  8.9088000E+00  1.8855518E+00  1.0641861E+00  1.0014125E+00  9.9199646E-04    
1.0117594E+01  2.8575905E-01  1.0637921E+00  8.7740830E+00  8.8809670E+00  1.9049846E+00  1.0652967E+00  1.0014144E+00  9.7436241E-04    
1.0325171E+01  2.8313920E-01  1.0649161E+00  8.7433908E+00  8.8528282E+00  1.9246462E+00  1.0664242E+00  1.0014162E+00  9.5687300E-04    
1.0537288E+01  2.8054336E-01  1.0660572E+00  8.7123556E+00  8.8243836E+00  1.9445397E+00  1.0675689E+00  1.0014180E+00  9.3954165E-04    
1.0754053E+01  2.7797133E-01  1.0672156E+00  8.6809778E+00  8.7956335E+00  1.9646684E+00  1.0687309E+00  1.0014198E+00  9.2236109E-04    
1.0975576E+01  2.7542287E-01  1.0683915E+00  8.6492577E+00  8.7665783E+00  1.9850355E+00  1.0699103E+00  1.0014216E+00  9.0530157E-04    
1.1201968E+01  2.7289778E-01  1.0695851E+00  8.6171960E+00  8.7372184E+00  2.0056445E+00  1.0711075E+00  1.0014233E+00  8.8833515E-04    
1.1433345E+01  2.7039584E-01  1.0707965E+00  8.5847935E+00  8.7075544E+00  2.0264986E+00  1.0723225E+00  1.0014251E+00  8.7150713E-04    
1.1669826E+01  2.6791683E-01  1.0720260E+00  8.5520510E+00  8.6775871E+00  2.0476013E+00  1.0735555E+00  1.0014268E+00  8.5486572E-04    
1.1911531E+01  2.6546056E-01  1.0732736E+00  8.5189696E+00  8.6473175E+00  2.0689562E+00  1.0748068E+00  1.0014285E+00  8.3841640E-04    
1.2158585E+01  2.6302680E-01  1.0745397E+00  8.4855506E+00  8.6167466E+00  2.0905666E+00  1.0760764E+00  1.0014301E+00  8.2214165E-04    
1.2411116E+01  2.6061535E-01  1.0758243E+00  8.4517953E+00  8.5858755E+00  2.1124362E+00  1.0773646E+00  1.0014318E+00  8.0607687E-04    
1.2669253E+01  2.5822602E-01  1.0771277E+00  8.4177053E+00  8.5547056E+00  2.1345687E+00  1.0786716E+00  1.0014334E+00  7.9017268E-04    
1.2933131E+01  2.5585859E-01  1.0784499E+00  8.3832825E+00  8.5232384E+00  2.1569677E+00  1.0799975E+00  1.0014350E+00  7.7438441E-04    
1.3202886E+01  2.5351286E-01  1.0797913E+00  8.3485287E+00  8.4914755E+00  2.1796369E+00  1.0813425E+00  1.0014365E+00  7.5871386E-04    
1.3478659E+01  2.5118864E-01  1.0811519E+00  8.3134461E+00  8.4594188E+00  2.2025802E+00  1.0827067E+00  1.0014381E+00  7.4319628E-04    
1.3760595E+01  2.4888573E-01  1.0825319E+00  8.2780370E+00  8.4270701E+00  2.2258013E+00  1.0840904E+00  1.0014396E+00  7.2784340E-04    
1.4048840E+01  2.4660393E-01  1.0839316E+00  8.2423039E+00  8.3944317E+00  2.2493042E+00  1.0854936E+00  1.0014411E+00  7.1265036E-04    
1.4343547E+01  2.4434306E-01  1.0853509E+00  8.2062494E+00  8.3615058E+00  2.2730927E+00  1.0869167E+00  1.0014426E+00  6.9761788E-04    
1.4644870E+01  2.4210290E-01  1.0867902E+00  8.1698765E+00  8.3282948E+00  2.2971709E+00  1.0883596E+00  1.0014441E+00  6.8274863E-04    
1.4952968E+01  2.3988329E-01  1.0882495E+00  8.1331883E+00  8.2948013E+00  2.3215428E+00  1.0898226E+00  1.0014455E+00  6.6804325E-04    
1.5268004E+01  2.3768403E-01  1.0897290E+00  8.0961880E+00  8.2610283E+00  2.3462125E+00  1.0913058E+00  1.0014470E+00  6.5350514E-04    
1.5590144E+01  2.3550493E-01  1.0912288E+00  8.0588792E+00  8.2269786E+00  2.3711842E+00  1.0928093E+00  1.0014484E+00  6.3913554E-04    
1.5919560E+01  2.3334581E-01  1.0927492E+00  8.0212656E+00  8.1926554E+00  2.3964620E+00  1.0943334E+00  1.0014497E+00  6.2493158E-04    
1.6256427E+01  2.3120648E-01  1.0942901E+00  7.9833510E+00  8.1580620E+00  2.4220501E+00  1.0958780E+00  1.0014511E+00  6.1089928E-04    
1.6600924E+01  2.2908677E-01  1.0958518E+00  7.9451396E+00  8.1232020E+00  2.4479529E+00  1.0974435E+00  1.0014524E+00  5.9702878E-04    
1.6953236E+01  2.2698649E-01  1.0974344E+00  7.9066357E+00  8.0880790E+00  2.4741748E+00  1.0990298E+00  1.0014537E+00  5.8332434E-04    
1.7313550E+01  2.2490546E-01  1.0990380E+00  7.8678438E+00  8.0526969E+00  2.5007201E+00  1.1006372E+00  1.0014550E+00  5.6978265E-04    
1.7682059E+01  2.2284351E-01  1.1006628E+00  7.8287688E+00  8.0170597E+00  2.5275932E+00  1.1022657E+00  1.0014563E+00  5.5640172E-04    
1.8058961E+01  2.2080047E-01  1.1023087E+00  7.7894155E+00  7.9811718E+00  2.5547988E+00  1.1039154E+00  1.0014576E+00  5.4318678E-04    
1.8444459E+01  2.1877616E-01  1.1039760E+00  7.7497892E+00  7.9450375E+00  2.5823412E+00  1.1055865E+00  1.0014588E+00  5.3014096E-04    
1.8838759E+01  2.1677041E-01  1.1056647E+00  7.7098953E+00  7.9086616E+00  2.6102251E+00  1.1072790E+00  1.0014600E+00  5.1726811E-04    
1.9242075E+01  2.1478305E-01  1.1073750E+00  7.6697394E+00  7.8720487E+00  2.6384552E+00  1.1089931E+00  1.0014612E+00  5.0458120E-04    
1.9654622E+01  2.1281390E-01  1.1091068E+00  7.6293274E+00  7.8352040E+00  2.6670362E+00  1.1107287E+00  1.0014624E+00  4.9210485E-04    
2.0076625E+01  2.1086281E-01  1.1108603E+00  7.5886653E+00  7.7981327E+00  2.6959728E+00  1.1124861E+00  1.0014635E+00  4.7984653E-04    
2.0508310E+01  2.0892961E-01  1.1126356E+00  7.5477594E+00  7.7608400E+00  2.7252697E+00  1.1142652E+00  1.0014647E+00  4.6774724E-04    
2.0949911E+01  2.0701413E-01  1.1144327E+00  7.5066163E+00  7.7233317E+00  2.7549318E+00  1.1160662E+00  1.0014658E+00  4.5576958E-04    
2.1401667E+01  2.0511622E-01  1.1162516E+00  7.4652425E+00  7.6856135E+00  2.7849641E+00  1.1178890E+00  1.0014669E+00  4.4397700E-04    
2.1863822E+01  2.0323570E-01  1.1180925E+00  7.4236452E+00  7.6476914E+00  2.8153713E+00  1.1197338E+00  1.0014679E+00  4.3236131E-04    
2.2336627E+01  2.0137242E-01  1.1199553E+00  7.3818314E+00  7.6095716E+00  2.8461585E+00  1.1216005E+00  1.0014690E+00  4.2090476E-04    
2.2820336E+01  1.9952623E-01  1.1218400E+00  7.3398085E+00  7.5712604E+00  2.8773308E+00  1.1234892E+00  1.0014700E+00  4.0964773E-04    
2.3315212E+01  1.9769696E-01  1.1237467E+00  7.2975841E+00  7.5327643E+00  2.9088930E+00  1.1253998E+00  1.0014710E+00  3.9853648E-04    
2.3821523E+01  1.9588447E-01  1.1256755E+00  7.2551660E+00  7.4940902E+00  2.9408503E+00  1.1273325E+00  1.0014720E+00  3.8759856E-04    
2.4339542E+01  1.9408859E-01  1.1276261E+00  7.2125622E+00  7.4552450E+00  2.9732079E+00  1.1292871E+00  1.0014730E+00  3.7687732E-04    
2.4869551E+01  1.9230917E-01  1.1295987E+00  7.1697810E+00  7.4162357E+00  3.0059709E+00  1.1312637E+00  1.0014740E+00  3.6633933E-04    
2.5411834E+01  1.9054607E-01  1.1315933E+00  7.1268306E+00  7.3770698E+00  3.0391444E+00  1.1332623E+00  1.0014749E+00  3.5599848E-04    
2.5966687E+01  1.8879913E-01  1.1336097E+00  7.0837198E+00  7.3377545E+00  3.0727337E+00  1.1352827E+00  1.0014758E+00  3.4581100E-04    
2.6534407E+01  1.8706821E-01  1.1356480E+00  7.0404574E+00  7.2982978E+00  3.1067441E+00  1.1373250E+00  1.0014767E+00  3.3577759E-04    
2.7115301E+01  1.8535316E-01  1.1377080E+00  6.9970524E+00  7.2587073E+00  3.1411808E+00  1.1393890E+00  1.0014776E+00  3.2595503E-04    
2.7709682E+01  1.8365383E-01  1.1397896E+00  6.9535140E+00  7.2189912E+00  3.1760492E+00  1.1414748E+00  1.0014785E+00  3.1628391E-04    
2.8317870E+01  1.8197009E-01  1.1418929E+00  6.9098516E+00  7.1791575E+00  3.2113545E+00  1.1435821E+00  1.0014793E+00  3.0682041E-04    
2.8940192E+01  1.8030177E-01  1.1440176E+00  6.8660747E+00  7.1392148E+00  3.2471022E+00  1.1457109E+00  1.0014801E+00  2.9749963E-04    
2.9576980E+01  1.7864876E-01  1.1461637E+00  6.8221931E+00  7.0991714E+00  3.2832975E+00  1.1478611E+00  1.0014809E+00  2.8838877E-04    
3.0228576E+01  1.7701090E-01  1.1483310E+00  6.7782168E+00  7.0590362E+00  3.3199459E+00  1.1500325E+00  1.0014817E+00  2.7942523E-04    
3.0895327E+01  1.7538805E-01  1.1505193E+00  6.7341557E+00  7.0188179E+00  3.3570528E+00  1.1522249E+00  1.0014825E+00  2.7066648E-04    
3.1577590E+01  1.7378008E-01  1.1527285E+00  6.6900203E+00  6.9785256E+00  3.3946236E+00  1.1544383E+00  1.0014833E+00  2.6206890E-04    
3.2275726E+01  1.7218686E-01  1.1549584E+00  6.6458208E+00  6.9381685E+00  3.4326637E+00  1.1566724E+00  1.0014840E+00  2.5364548E-04    
3.2990106E+01  1.7060824E-01  1.1572088E+00  6.6015679E+00  6.8977557E+00  3.4711786E+00  1.1589269E+00  1.0014847E+00  2.4541655E-04    
3.3721106E+01  1.6904409E-01  1.1594795E+00  6.5572722E+00  6.8572969E+00  3.5101736E+00  1.1612018E+00  1.0014854E+00  2.3732732E-04    
3.4469113E+01  1.6749429E-01  1.1617702E+00  6.5129445E+00  6.8168014E+00  3.5496543E+00  1.1634967E+00  1.0014861E+00  2.2943389E-04    
3.5234518E+01  1.6595869E-01  1.1640806E+00  6.4685959E+00  6.7762792E+00  3.5896259E+00  1.1658114E+00  1.0014868E+00  2.2171209E-04    
3.6017722E+01  1.6443717E-01  1.1664106E+00  6.4242374E+00  6.7357399E+00  3.6300940E+00  1.1681456E+00  1.0014874E+00  2.1416255E-04    
3.6819134E+01  1.6292960E-01  1.1687598E+00  6.3798802E+00  6.6951935E+00  3.6710639E+00  1.1704990E+00  1.0014881E+00  2.0677857E-04    
3.7639169E+01  1.6143586E-01  1.1711279E+00  6.3355356E+00  6.6546501E+00  3.7125411E+00  1.1728713E+00  1.0014887E+00  1.9959349E-04    
3.8478250E+01  1.5995580E-01  1.1735145E+00  6.2912150E+00  6.6141198E+00  3.7545309E+00  1.1752622E+00  1.0014893E+00  1.9256451E-04    
3.9336810E+01  1.5848932E-01  1.1759194E+00  6.2469299E+00  6.5736129E+00  3.7970386E+00  1.1776713E+00  1.0014899E+00  1.8569262E-04    
4.0215289E+01  1.5703628E-01  1.1783420E+00  6.2026919E+00  6.5331397E+00  3.8400695E+00  1.1800983E+00  1.0014904E+00  1.7896994E-04    
4.1114132E+01  1.5559656E-01  1.1807822E+00  6.1585126E+00  6.4927106E+00  3.8836290E+00  1.1825427E+00  1.0014910E+00  1.7240591E-04    
4.2033797E+01  1.5417005E-01  1.1832393E+00  6.1144036E+00  6.4523362E+00  3.9277223E+00  1.1850042E+00  1.0014915E+00  1.6603569E-04    
4.2974746E+01  1.5275661E-01  1.1857130E+00  6.0703768E+00  6.4120269E+00  3.9723546E+00  1.1874822E+00  1.0014921E+00  1.5983374E-04    
4.3937451E+01  1.5135612E-01  1.1882029E+00  6.0264440E+00  6.3717934E+00  4.0175311E+00  1.1899764E+00  1.0014926E+00  1.5382533E-04    
4.4922391E+01  1.4996848E-01  1.1907084E+00  5.9826169E+00  6.3316463E+00  4.0632568E+00  1.1924862E+00  1.0014931E+00  1.4792740E-04    
4.5930054E+01  1.4859356E-01  1.1932291E+00  5.9389075E+00  6.2915964E+00  4.1095369E+00  1.1950112E+00  1.0014935E+00  1.4221197E-04    
4.6960934E+01  1.4723125E-01  1.1957644E+00  5.8953275E+00  6.2516544E+00  4.1563764E+00  1.1975509E+00  1.0014940E+00  1.3662289E-04    
4.8015535E+01  1.4588143E-01  1.1983137E+00  5.8518888E+00  6.2118311E+00  4.2037801E+00  1.2001046E+00  1.0014945E+00  1.3121616E-04    
4.9094367E+01  1.4454398E-01  1.2008766E+00  5.8086034E+00  6.1721372E+00  4.2517530E+00  1.2026718E+00  1.0014949E+00  1.2594411E-04    
5.0197950E+01  1.4321879E-01  1.2034524E+00  5.7654830E+00  6.1325834E+00  4.3002999E+00  1.2052520E+00  1.0014953E+00  1.2082283E-04    
5.1326810E+01  1.4190575E-01  1.2060405E+00  5.7225395E+00  6.0931807E+00  4.3494255E+00  1.2078444E+00  1.0014957E+00  1.1587104E-04    
5.2481482E+01  1.4060475E-01  1.2086403E+00  5.6797846E+00  6.0539396E+00  4.3991345E+00  1.2104486E+00  1.0014961E+00  1.1104362E-04    
5.3662508E+01  1.3931568E-01  1.2112510E+00  5.6372300E+00  6.0148710E+00  4.4494313E+00  1.2130637E+00  1.0014965E+00  1.0639053E-04    
5.4870437E+01  1.3803843E-01  1.2138721E+00  5.5948875E+00  5.9759856E+00  4.5003205E+00  1.2156892E+00  1.0014969E+00  1.0185859E-04    
5.6105826E+01  1.3677288E-01  1.2165028E+00  5.5527685E+00  5.9372940E+00  4.5518065E+00  1.2183242E+00  1.0014972E+00  9.7482737E-05    
5.7369240E+01  1.3551894E-01  1.2191425E+00  5.5108846E+00  5.8988067E+00  4.6038934E+00  1.2209682E+00  1.0014976E+00  9.3256487E-05    
5.8661251E+01  1.3427650E-01  1.2217902E+00  5.4692472E+00  5.8605344E+00  4.6565856E+00  1.2236204E+00  1.0014979E+00  8.9129410E-05    
5.9982438E+01  1.3304544E-01  1.2244453E+00  5.4278675E+00  5.8224875E+00  4.7098870E+00  1.2262798E+00  1.0014982E+00  8.5167176E-05    
6.1333387E+01  1.3182567E-01  1.2271070E+00  5.3867569E+00  5.7846763E+00  4.7638016E+00  1.2289459E+00  1.0014986E+00  8.1329116E-05    
6.2714692E+01  1.3061709E-01  1.2297745E+00  5.3459262E+00  5.7471112E+00  4.8183333E+00  1.2316177E+00  1.0014989E+00  7.7599434E-05    
6.4126953E+01  1.2941958E-01  1.2324469E+00  5.3053865E+00  5.7098022E+00  4.8734856E+00  1.2342945E+00  1.0014991E+00  7.4030851E-05    
6.5570775E+01  1.2823306E-01  1.2351233E+00  5.2651486E+00  5.6727596E+00  4.9292623E+00  1.2369753E+00  1.0014994E+00  7.0565309E-05    
6.7046774E+01  1.2705741E-01  1.2378030E+00  5.2252229E+00  5.6359931E+00  4.9856668E+00  1.2396593E+00  1.0014997E+00  6.7202150E-05    
6.8555568E+01  1.2589254E-01  1.2404850E+00  5.1856199E+00  5.5995126E+00  5.0427024E+00  1.2423456E+00  1.0014999E+00  6.3995753E-05    
7.0097784E+01  1.2473835E-01  1.2431683E+00  5.1463500E+00  5.5633277E+00  5.1003723E+00  1.2450333E+00  1.0015002E+00  6.0898819E-05    
7.1674054E+01  1.2359474E-01  1.2458522E+00  5.1074231E+00  5.5274479E+00  5.1586795E+00  1.2477215E+00  1.0015004E+00  5.7902565E-05    
7.3285017E+01  1.2246162E-01  1.2485355E+00  5.0688492E+00  5.4918826E+00  5.2176270E+00  1.2504091E+00  1.0015006E+00  5.5034292E-05    
7.4931317E+01  1.2133889E-01  1.2512174E+00  5.0306378E+00  5.4566408E+00  5.2772175E+00  1.2530953E+00  1.0015009E+00  5.2288165E-05    
7.6613603E+01  1.2022644E-01  1.2538968E+00  4.9927984E+00  5.4217316E+00  5.3374537E+00  1.2557790E+00  1.0015011E+00  4.9621500E-05    
7.8332532E+01  1.1912420E-01  1.2565729E+00  4.9553401E+00  5.3871637E+00  5.3983381E+00  1.2584593E+00  1.0015013E+00  4.7053168E-05    
8.0088765E+01  1.1803206E-01  1.2592445E+00  4.9182720E+00  5.3529456E+00  5.4598729E+00  1.2611352E+00  1.0015014E+00  4.4620568E-05    
8.1882967E+01  1.1694994E-01  1.2619106E+00  4.8816028E+00  5.3190858E+00  5.5220604E+00  1.2638055E+00  1.0015016E+00  4.2279475E-05    
8.3715810E+01  1.1587774E-01  1.2645703E+00  4.8453408E+00  5.2855922E+00  5.5849027E+00  1.2664694E+00  1.0015018E+00  4.0022634E-05    
8.5587971E+01  1.1481536E-01  1.2672224E+00  4.8094942E+00  5.2524729E+00  5.6484015E+00  1.2691258E+00  1.0015020E+00  3.7864503E-05    
8.7500130E+01  1.1376273E-01  1.2698660E+00  4.7740710E+00  5.2197354E+00  5.7125587E+00  1.2717735E+00  1.0015021E+00  3.5802924E-05    
8.9452974E+01  1.1271975E-01  1.2725000E+00  4.7390788E+00  5.1873871E+00  5.7773759E+00  1.2744116E+00  1.0015023E+00  3.3838041E-05    
9.1447194E+01  1.1168632E-01  1.2751233E+00  4.7045248E+00  5.1554352E+00  5.8428546E+00  1.2770390E+00  1.0015024E+00  3.1945163E-05    
9.3483484E+01  1.1066238E-01  1.2777348E+00  4.6704162E+00  5.1238865E+00  5.9089959E+00  1.2796547E+00  1.0015025E+00  3.0139343E-05    
9.5562544E+01  1.0964782E-01  1.2803336E+00  4.6367596E+00  5.0927477E+00  5.9758012E+00  1.2822575E+00  1.0015027E+00  2.8426138E-05    
9.7685080E+01  1.0864256E-01  1.2829184E+00  4.6035614E+00  5.0620250E+00  6.0432715E+00  1.2848464E+00  1.0015028E+00  2.6793223E-05    
9.9851798E+01  1.0764652E-01  1.2854883E+00  4.5708277E+00  5.0317245E+00  6.1114077E+00  1.2874203E+00  1.0015029E+00  2.5225584E-05    
1.0206341E+02  1.0665961E-01  1.2880423E+00  4.5385643E+00  5.0018519E+00  6.1802105E+00  1.2899782E+00  1.0015030E+00  2.3731285E-05    
1.0432064E+02  1.0568175E-01  1.2905791E+00  4.5067766E+00  4.9724127E+00  6.2496807E+00  1.2925190E+00  1.0015031E+00  2.2301499E-05    
1.0662420E+02  1.0471285E-01  1.2930978E+00  4.4754697E+00  4.9434119E+00  6.3198188E+00  1.2950416E+00  1.0015032E+00  2.0962148E-05    
1.0897482E+02  1.0375284E-01  1.2955974E+00  4.4446483E+00  4.9148544E+00  6.3906251E+00  1.2975450E+00  1.0015033E+00  1.9685026E-05    
1.1137324E+02  1.0280163E-01  1.2980767E+00  4.4143170E+00  4.8867447E+00  6.4621001E+00  1.3000282E+00  1.0015034E+00  1.8465131E-05    
1.1382017E+02  1.0185914E-01  1.3005348E+00  4.3844797E+00  4.8590870E+00  6.5342440E+00  1.3024901E+00  1.0015035E+00  1.7307100E-05    
1.1631638E+02  1.0092529E-01  1.3029707E+00  4.3551401E+00  4.8318850E+00  6.6070568E+00  1.3049298E+00  1.0015035E+00  1.6201617E-05    
1.1886259E+02  1.0000000E-01  1.3053833E+00  4.3263017E+00  4.8051424E+00  6.6805388E+00  1.3073461E+00  1.0015036E+00  1.5162580E-05    
1.2145956E+02  9.9083194E-02  1.3077718E+00  4.2979675E+00  4.7788624E+00  6.7546898E+00  1.3097382E+00  1.0015037E+00  1.4186800E-05    
1.2410804E+02  9.8174794E-02  1.3101350E+00  4.2701400E+00  4.7530477E+00  6.8295097E+00  1.3121051E+00  1.0015038E+00  1.3259760E-05    
1.2680880E+02  9.7274722E-02  1.3124721E+00  4.2428217E+00  4.7277009E+00  6.9049985E+00  1.3144458E+00  1.0015038E+00  1.2381695E-05    
1.2956259E+02  9.6382902E-02  1.3147822E+00  4.2160143E+00  4.7028242E+00  6.9811560E+00  1.3167594E+00  1.0015039E+00  1.1558167E-05    
1.3237019E+02  9.5499259E-02  1.3170643E+00  4.1897196E+00  4.6784195E+00  7.0579819E+00  1.3190451E+00  1.0015039E+00  1.0773419E-05    
1.3523238E+02  9.4623716E-02  1.3193177E+00  4.1639387E+00  4.6544882E+00  7.1354760E+00  1.3213019E+00  1.0015040E+00  1.0030084E-05    
1.3814994E+02  9.3756201E-02  1.3215414E+00  4.1386725E+00  4.6310314E+00  7.2136382E+00  1.3235290E+00  1.0015040E+00  9.3236674E-06    
1.4112366E+02  9.2896639E-02  1.3237346E+00  4.1139214E+00  4.6080501E+00  7.2924681E+00  1.3257256E+00  1.0015041E+00  8.6652778E-06    
1.4415434E+02  9.2044957E-02  1.3258966E+00  4.0896857E+00  4.5855447E+00  7.3719655E+00  1.3278909E+00  1.0015041E+00  8.0460449E-06    
1.4724280E+02  9.1201084E-02  1.3280266E+00  4.0659652E+00  4.5635153E+00  7.4521302E+00  1.3300242E+00  1.0015041E+00  7.4716212E-06    
1.5038984E+02  9.0364947E-02  1.3301240E+00  4.0427592E+00  4.5419618E+00  7.5329621E+00  1.3321247E+00  1.0015042E+00  6.9449329E-06    
1.5359629E+02  8.9536477E-02  1.3321879E+00  4.0200669E+00  4.5208836E+00  7.6144610E+00  1.3341918E+00  1.0015042E+00  6.4285376E-06    
1.5686299E+02  8.8715601E-02  1.3342178E+00  3.9978870E+00  4.5002798E+00  7.6966270E+00  1.3362248E+00  1.0015042E+00  5.9618510E-06    
1.6019079E+02  8.7902252E-02  1.3362132E+00  3.9762180E+00  4.4801492E+00  7.7794600E+00  1.3382232E+00  1.0015043E+00  5.5171666E-06    
1.6358053E+02  8.7096359E-02  1.3381733E+00  3.9550579E+00  4.4604904E+00  7.8629602E+00  1.3401863E+00  1.0015043E+00  5.0974102E-06    
1.6703310E+02  8.6297855E-02  1.3400977E+00  3.9344045E+00  4.4413015E+00  7.9471277E+00  1.3421137E+00  1.0015043E+00  4.7109355E-06    
1.7054936E+02  8.5506671E-02  1.3419859E+00  3.9142551E+00  4.4225804E+00  8.0319631E+00  1.3440047E+00  1.0015043E+00  4.3518046E-06    
1.7413023E+02  8.4722741E-02  1.3438375E+00  3.8946069E+00  4.4043245E+00  8.1174667E+00  1.3458592E+00  1.0015044E+00  4.0024896E-06    
1.7777660E+02  8.3945999E-02  1.3456521E+00  3.8754567E+00  4.3865311E+00  8.2036391E+00  1.3476765E+00  1.0015044E+00  3.6829333E-06    
1.8148941E+02  8.3176377E-02  1.3474293E+00  3.8568010E+00  4.3691972E+00  8.2904812E+00  1.3494563E+00  1.0015044E+00  3.3860569E-06    
1.8526959E+02  8.2413812E-02  1.3491687E+00  3.8386359E+00  4.3523193E+00  8.3779938E+00  1.3511984E+00  1.0015044E+00  3.1106985E-06    
1.8911811E+02  8.1658237E-02  1.3508702E+00  3.8209574E+00  4.3358939E+00  8.4661782E+00  1.3529025E+00  1.0015044E+00  2.8566771E-06    
1.9303594E+02  8.0909590E-02  1.3525335E+00  3.8037610E+00  4.3199170E+00  8.5550356E+00  1.3545683E+00  1.0015044E+00  2.6206604E-06    
1.9702408E+02  8.0167806E-02  1.3541585E+00  3.7870420E+00  4.3043843E+00  8.6445676E+00  1.3561957E+00  1.0015045E+00  2.4012671E-06    
2.0108354E+02  7.9432823E-02  1.3557449E+00  3.7707957E+00  4.2892915E+00  8.7347759E+00  1.3577846E+00  1.0015045E+00  2.1986325E-06    
2.0521537E+02  7.8704579E-02  1.3572927E+00  3.7550166E+00  4.2746339E+00  8.8256625E+00  1.3593347E+00  1.0015045E+00  2.0107668E-06    
2.0942061E+02  7.7983011E-02  1.3588019E+00  3.7396995E+00  4.2604064E+00  8.9172296E+00  1.3608462E+00  1.0015045E+00  1.8377375E-06    
2.1370036E+02  7.7268059E-02  1.3602724E+00  3.7248386E+00  4.2466039E+00  9.0094796E+00  1.3623190E+00  1.0015045E+00  1.6778755E-06    
2.1805573E+02  7.6559661E-02  1.3617044E+00  3.7104281E+00  4.2332209E+00  9.1024153E+00  1.3637531E+00  1.0015045E+00  1.5302563E-06    
2.2248783E+02  7.5857758E-02  1.3630978E+00  3.6964617E+00  4.2202518E+00  9.1960397E+00  1.3651486E+00  1.0015045E+00  1.3942182E-06    
2.2699784E+02  7.5162289E-02  1.3644529E+00  3.6829332E+00  4.2076908E+00  9.2903559E+00  1.3665057E+00  1.0015045E+00  1.2690432E-06    
2.3158694E+02  7.4473197E-02  1.3657697E+00  3.6698360E+00  4.1955319E+00  9.3853675E+00  1.3678245E+00  1.0015045E+00  1.1538862E-06    
2.3625635E+02  7.3790423E-02  1.3670485E+00  3.6571634E+00  4.1837687E+00  9.4810784E+00  1.3691053E+00  1.0015045E+00  1.0480534E-06    
2.4100730E+02  7.3113908E-02  1.3682895E+00  3.6449084E+00  4.1723949E+00  9.5774926E+00  1.3703482E+00  1.0015045E+00  9.5096889E-07    
2.4584109E+02  7.2443596E-02  1.3694931E+00  3.6330641E+00  4.1614040E+00  9.6746145E+00  1.3715535E+00  1.0015045E+00  8.6199287E-07    
2.5075900E+02  7.1779429E-02  1.3706595E+00  3.6216232E+00  4.1507891E+00  9.7724488E+00  1.3727217E+00  1.0015045E+00  7.8052319E-07    
2.5576240E+02  7.1121351E-02  1.3717891E+00  3.6105783E+00  4.1405435E+00  9.8710005E+00  1.3738530E+00  1.0015045E+00  7.0600125E-07    
2.6085264E+02  7.0469307E-02  1.3728823E+00  3.5999220E+00  4.1306602E+00  9.9702750E+00  1.3749479E+00  1.0015046E+00  6.3794021E-07    
2.6603114E+02  6.9823240E-02  1.3739395E+00  3.5896465E+00  4.1211319E+00  1.0070278E+01  1.3760067E+00  1.0015046E+00  5.7586974E-07    
2.7129936E+02  6.9183097E-02  1.3749613E+00  3.5797443E+00  4.1119516E+00  1.0171015E+01  1.3770300E+00  1.0015046E+00  5.1931426E-07    
2.7665876E+02  6.8548823E-02  1.3759480E+00  3.5702073E+00  4.1031119E+00  1.0272493E+01  1.3780182E+00  1.0015046E+00  4.6785000E-07    
2.8211088E+02  6.7920363E-02  1.3769001E+00  3.5610279E+00  4.0946053E+00  1.0374717E+01  1.3789718E+00  1.0015046E+00  4.2103620E-07    
2.8765728E+02  6.7297666E-02  1.3778184E+00  3.5521978E+00  4.0864245E+00  1.0477696E+01  1.3798914E+00  1.0015046E+00  3.7845928E-07    
2.9329955E+02  6.6680677E-02  1.3787032E+00  3.5437092E+00  4.0785618E+00  1.0581436E+01  1.3807775E+00  1.0015046E+00  3.3977016E-07    
2.9903934E+02  6.6069345E-02  1.3795552E+00  3.5355538E+00  4.0710097E+00  1.0685945E+01  1.3816308E+00  1.0015046E+00  3.0472399E-07    
3.0487835E+02  6.5463617E-02  1.3803750E+00  3.5277237E+00  4.0637605E+00  1.0791229E+01  1.3824519E+00  1.0015046E+00  2.7304933E-07    
3.1081828E+02  6.4863443E-02  1.3811633E+00  3.5202104E+00  4.0568065E+00  1.0897299E+01  1.3832414E+00  1.0015046E+00  2.4451575E-07    
3.1686093E+02  6.4268772E-02  1.3819206E+00  3.5130060E+00  4.0501401E+00  1.1004161E+01  1.3839999E+00  1.0015046E+00  2.1786033E-07    
3.2300810E+02  6.3679552E-02  1.3826478E+00  3.5061021E+00  4.0437536E+00  1.1111825E+01  1.3847281E+00  1.0015046E+00  1.9376077E-07    
3.2926167E+02  6.3095734E-02  1.3833454E+00  3.4994907E+00  4.0376393E+00  1.1220300E+01  1.3854267E+00  1.0015046E+00  1.7607208E-07    
3.3562354E+02  6.2517269E-02  1.3840141E+00  3.4931634E+00  4.0317895E+00  1.1329594E+01  1.3860964E+00  1.0015046E+00  1.6939677E-07    
3.4209566E+02  6.1944108E-02  1.3846546E+00  3.4871121E+00  4.0261965E+00  1.1439718E+01  1.3867380E+00  1.0015046E+00  1.6720180E-07    
3.4868006E+02  6.1376201E-02  1.3852678E+00  3.4813288E+00  4.0208527E+00  1.1550681E+01  1.3873520E+00  1.0015046E+00  1.5876499E-07    
3.5537878E+02  6.0813500E-02  1.3858542E+00  3.4758053E+00  4.0157505E+00  1.1662493E+01  1.3879393E+00  1.0015046E+00  1.4321718E-07    
3.6219393E+02  6.0255959E-02  1.3864147E+00  3.4705336E+00  4.0108824E+00  1.1775165E+01  1.3885006E+00  1.0015046E+00  1.2729543E-07    
3.6912766E+02  5.9703529E-02  1.3869499E+00  3.4655056E+00  4.0062410E+00  1.1888707E+01  1.3890367E+00  1.0015046E+00  1.1490034E-07    
3.7618219E+02  5.9156163E-02  1.3874606E+00  3.4607136E+00  4.0018187E+00  1.2003130E+01  1.3895481E+00  1.0015046E+00  1.0359150E-07    
3.8335978E+02  5.8613816E-02  1.3879475E+00  3.4561497E+00  3.9976082E+00  1.2118445E+01  1.3900358E+00  1.0015046E+00  9.2755934E-08    
3.9066273E+02  5.8076442E-02  1.3884114E+00  3.4518061E+00  3.9936023E+00  1.2234663E+01  1.3905004E+00  1.0015046E+00  8.3264900E-08    
3.9809342E+02  5.7543994E-02  1.3888531E+00  3.4476753E+00  3.9897939E+00  1.2351797E+01  1.3909427E+00  1.0015046E+00  7.4757059E-08    
4.0565427E+02  5.7016427E-02  1.3892731E+00  3.4437496E+00  3.9861759E+00  1.2469857E+01  1.3913634E+00  1.0015046E+00  6.6343483E-08    
4.1334776E+02  5.6493697E-02  1.3896724E+00  3.4400216E+00  3.9827412E+00  1.2588856E+01  1.3917633E+00  1.0015046E+00  5.8423585E-08    
4.2117641E+02  5.5975760E-02  1.3900515E+00  3.4364841E+00  3.9794831E+00  1.2708806E+01  1.3921430E+00  1.0015046E+00  5.1840648E-08    
4.2914282E+02  5.5462571E-02  1.3904113E+00  3.4331298E+00  3.9763948E+00  1.2829719E+01  1.3925033E+00  1.0015046E+00  4.6310688E-08    
4.3724962E+02  5.4954087E-02  1.3907524E+00  3.4299516E+00  3.9734697E+00  1.2951607E+01  1.3928449E+00  1.0015046E+00  4.0036076E-08    
4.4549954E+02  5.4450265E-02  1.3910755E+00  3.4269426E+00  3.9707013E+00  1.3074484E+01  1.3931685E+00  1.0015046E+00  3.1458162E-08    
4.5389532E+02  5.3951062E-02  1.3913814E+00  3.4240961E+00  3.9680833E+00  1.3198362E+01  1.3934749E+00  1.0015046E+00  2.3125236E-08    
4.6243978E+02  5.3456436E-02  1.3916707E+00  3.4214053E+00  3.9656094E+00  1.3323254E+01  1.3937646E+00  1.0015046E+00  1.8085921E-08    
4.7113582E+02  5.2966344E-02  1.3919440E+00  3.4188638E+00  3.9632735E+00  1.3449174E+01  1.3940383E+00  1.0015046E+00  1.5899125E-08    
4.7998636E+02  5.2480746E-02  1.3922021E+00  3.4164652E+00  3.9610698E+00  1.3576134E+01  1.3942968E+00  1.0015046E+00  1.4382592E-08    
4.8899441E+02  5.1999600E-02  1.3924456E+00  3.4142032E+00  3.9589924E+00  1.3704149E+01  1.3945406E+00  1.0015046E+00  1.2539620E-08    
4.9816303E+02  5.1522864E-02  1.3926750E+00  3.4120719E+00  3.9570357E+00  1.3833231E+01  1.3947705E+00  1.0015046E+00  1.0962623E-08    
5.0749535E+02  5.1050500E-02  1.3928911E+00  3.4100654E+00  3.9551942E+00  1.3963395E+01  1.3949869E+00  1.0015046E+00  9.6275449E-09    
5.1699455E+02  5.0582466E-02  1.3930945E+00  3.4081778E+00  3.9534626E+00  1.4094654E+01  1.3951905E+00  1.0015046E+00  8.6408988E-09    
5.2666388E+02  5.0118723E-02  1.3932856E+00  3.4064037E+00  3.9518356E+00  1.4227022E+01  1.3953820E+00  1.0015046E+00  7.4495145E-09    
5.3650667E+02  4.9659232E-02  1.3934652E+00  3.4047376E+00  3.9503082E+00  1.4360513E+01  1.3955618E+00  1.0015046E+00  6.3352863E-09    
5.4652629E+02  4.9203954E-02  1.3936337E+00  3.4031744E+00  3.9488757E+00  1.4495142E+01  1.3957305E+00  1.0015046E+00  5.5035784E-09    
5.5672619E+02  4.8752849E-02  1.3937916E+00  3.4017088E+00  3.9475331E+00  1.4630922E+01  1.3958887E+00  1.0015046E+00  4.7638319E-09    
5.6710989E+02  4.8305880E-02  1.3939396E+00  3.4003361E+00  3.9462761E+00  1.4767868E+01  1.3960369E+00  1.0015046E+00  4.1847452E-09    
5.7768095E+02  4.7863009E-02  1.3940781E+00  3.3990514E+00  3.9451001E+00  1.4905994E+01  1.3961756E+00  1.0015046E+00  3.6411050E-09    
5.8844304E+02  4.7424199E-02  1.3942076E+00  3.3978502E+00  3.9440009E+00  1.5045315E+01  1.3963053E+00  1.0015046E+00  3.1206186E-09    
5.9939987E+02  4.6989411E-02  1.3943286E+00  3.3967281E+00  3.9429745E+00  1.5185845E+01  1.3964265E+00  1.0015046E+00  2.6959978E-09    
6.1055523E+02  4.6558609E-02  1.3944415E+00  3.3956807E+00  3.9420168E+00  1.5327599E+01  1.3965395E+00  1.0015046E+00  2.3405704E-09    
6.2191298E+02  4.6131757E-02  1.3945467E+00  3.3947041E+00  3.9411242E+00  1.5470592E+01  1.3966450E+00  1.0015046E+00  2.0441252E-09    
6.3347705E+02  4.5708819E-02  1.3946448E+00  3.3937943E+00  3.9402929E+00  1.5614837E+01  1.3967432E+00  1.0015046E+00  1.7653403E-09    
6.4525143E+02  4.5289758E-02  1.3947361E+00  3.3929475E+00  3.9395194E+00  1.5760351E+01  1.3968346E+00  1.0015046E+00  1.5220821E-09    
6.5724022E+02  4.4874539E-02  1.3948209E+00  3.3921601E+00  3.9388005E+00  1.5907147E+01  1.3969196E+00  1.0015046E+00  1.3143801E-09    
6.6944755E+02  4.4463127E-02  1.3948998E+00  3.3914286E+00  3.9381328E+00  1.6055242E+01  1.3969985E+00  1.0015046E+00  1.1322046E-09    
6.8187766E+02  4.4055486E-02  1.3949729E+00  3.3907497E+00  3.9375134E+00  1.6204649E+01  1.3970718E+00  1.0015046E+00  9.8287257E-10    
6.9453486E+02  4.3651583E-02  1.3950407E+00  3.3901202E+00  3.9369392E+00  1.6355383E+01  1.3971397E+00  1.0015046E+00  8.4852171E-10    
7.0742351E+02  4.3251383E-02  1.3951035E+00  3.3895371E+00  3.9364076E+00  1.6507461E+01  1.3972026E+00  1.0015046E+00  7.3101012E-10    
7.2054810E+02  4.2854852E-02  1.3951616E+00  3.3889976E+00  3.9359159E+00  1.6660896E+01  1.3972608E+00  1.0015046E+00  6.2670154E-10    
7.3391315E+02  4.2461956E-02  1.3952153E+00  3.3884988E+00  3.9354614E+00  1.6815705E+01  1.3973145E+00  1.0015046E+00  5.4115142E-10    
7.4752330E+02  4.2072663E-02  1.3952649E+00  3.3880381E+00  3.9350419E+00  1.6971902E+01  1.3973642E+00  1.0015046E+00  4.6695751E-10    
7.6138324E+02  4.1686938E-02  1.3953106E+00  3.3876131E+00  3.9346549E+00  1.7129502E+01  1.3974100E+00  1.0015046E+00  4.0241785E-10    
7.7549778E+02  4.1304750E-02  1.3953528E+00  3.3872214E+00  3.9342985E+00  1.7288522E+01  1.3974522E+00  1.0015046E+00  3.4539701E-10    
7.8987179E+02  4.0926066E-02  1.3953916E+00  3.3868608E+00  3.9339704E+00  1.7448976E+01  1.3974911E+00  1.0015046E+00  2.9697624E-10    
8.0451023E+02  4.0550854E-02  1.3954272E+00  3.3865291E+00  3.9336687E+00  1.7610879E+01  1.3975268E+00  1.0015046E+00  2.5527387E-10    
8.1941815E+02  4.0179081E-02  1.3954600E+00  3.3862244E+00  3.9333917E+00  1.7774248E+01  1.3975596E+00  1.0015046E+00  2.1953735E-10    
8.3460070E+02  3.9810717E-02  1.3954900E+00  3.3859447E+00  3.9331375E+00  1.7939097E+01  1.3975897E+00  1.0015046E+00  1.8867982E-10    
8.5006312E+02  3.9445730E-02  1.3955176E+00  3.3856883E+00  3.9329045E+00  1.8105443E+01  1.3976173E+00  1.0015046E+00  1.6204225E-10    
8.6581074E+02  3.9084090E-02  1.3955428E+00  3.3854535E+00  3.9326912E+00  1.8273301E+01  1.3976425E+00  1.0015046E+00  1.3928323E-10    
8.8184897E+02  3.8725764E-02  1.3955659E+00  3.3852386E+00  3.9324962E+00  1.8442687E+01  1.3976657E+00  1.0015046E+00  1.1960405E-10    
8.9818333E+02  3.8370725E-02  1.3955870E+00  3.3850424E+00  3.9323181E+00  1.8613616E+01  1.3976868E+00  1.0015046E+00  1.0271664E-10    
9.1481946E+02  3.8018940E-02  1.3956062E+00  3.3848632E+00  3.9321555E+00  1.8786105E+01  1.3977060E+00  1.0015046E+00  8.7867609E-11    
9.3176306E+02  3.7670380E-02  1.3956237E+00  3.3846998E+00  3.9320074E+00  1.8960168E+01  1.3977236E+00  1.0015046E+00  7.5014762E-11    
9.4901996E+02  3.7325016E-02  1.3956397E+00  3.3845511E+00  3.9318725E+00  1.9135823E+01  1.3977396E+00  1.0015046E+00  6.4497730E-11    
9.6659608E+02  3.6982818E-02  1.3956542E+00  3.3844157E+00  3.9317498E+00  1.9313086E+01  1.3977541E+00  1.0015046E+00  5.5120554E-11    
9.8449745E+02  3.6643757E-02  1.3956674E+00  3.3842928E+00  3.9316384E+00  1.9491972E+01  1.3977673E+00  1.0015046E+00  4.7230244E-11    
1.0027302E+03  3.6307805E-02  1.3956793E+00  3.3841812E+00  3.9315373E+00  1.9672497E+01  1.3977793E+00  1.0015046E+00  4.0468127E-11    
1.0213006E+03  3.5974934E-02  1.3956902E+00  3.3840800E+00  3.9314457E+00  1.9854679E+01  1.3977901E+00  1.0015046E+00  3.4523944E-11    
1.0402151E+03  3.5645113E-02  1.3957000E+00  3.3839885E+00  3.9313628E+00  2.0038533E+01  1.3978000E+00  1.0015046E+00  2.9436259E-11    
1.0594800E+03  3.5318317E-02  1.3957089E+00  3.3839057E+00  3.9312879E+00  2.0224076E+01  1.3978088E+00  1.0015046E+00  2.5118368E-11    
1.0791020E+03  3.4994517E-02  1.3957169E+00  3.3838308E+00  3.9312202E+00  2.0411324E+01  1.3978169E+00  1.0015046E+00  2.1396403E-11    
1.0990877E+03  3.4673685E-02  1.3957241E+00  3.3837634E+00  3.9311592E+00  2.0600294E+01  1.3978241E+00  1.0015046E+00  1.8261940E-11    
1.1194441E+03  3.4355795E-02  1.3957306E+00  3.3837026E+00  3.9311042E+00  2.0791003E+01  1.3978306E+00  1.0015046E+00  1.5581556E-11    
1.1401781E+03  3.4040819E-02  1.3957364E+00  3.3836479E+00  3.9310548E+00  2.0983468E+01  1.3978365E+00  1.0015046E+00  1.3141727E-11    
1.1612967E+03  3.3728731E-02  1.3957417E+00  3.3835987E+00  3.9310104E+00  2.1177705E+01  1.3978417E+00  1.0015046E+00  1.1131882E-11    
1.1828072E+03  3.3419504E-02  1.3957464E+00  3.3835546E+00  3.9309705E+00  2.1373732E+01  1.3978465E+00  1.0015046E+00  9.4808697E-12    
1.2047170E+03  3.3113112E-02  1.3957506E+00  3.3835150E+00  3.9309348E+00  2.1571567E+01  1.3978507E+00  1.0015046E+00  8.1862319E-12    
1.2270333E+03  3.2809529E-02  1.3957544E+00  3.3834796E+00  3.9309028E+00  2.1771225E+01  1.3978545E+00  1.0015046E+00  6.8288242E-12    
1.2497640E+03  3.2508730E-02  1.3957578E+00  3.3834479E+00  3.9308742E+00  2.1972725E+01  1.3978579E+00  1.0015046E+00  5.8103976E-12    
1.2729168E+03  3.2210688E-02  1.3957608E+00  3.3834196E+00  3.9308487E+00  2.2176084E+01  1.3978609E+00  1.0015046E+00  4.8922637E-12    
1.2964994E+03  3.1915379E-02  1.3957635E+00  3.3833944E+00  3.9308260E+00  2.2381320E+01  1.3978636E+00  1.0015046E+00  4.1745077E-12    
1.3205201E+03  3.1622777E-02  1.3957659E+00  3.3833720E+00  3.9308057E+00  2.2588450E+01  1.3978660E+00  1.0015046E+00  3.5217459E-12    
1.3449869E+03  3.1332857E-02  1.3957680E+00  3.3833520E+00  3.9307877E+00  2.2797493E+01  1.3978681E+00  1.0015046E+00  2.9852171E-12    
1.3699081E+03  3.1045596E-02  1.3957699E+00  3.3833343E+00  3.9307717E+00  2.3008467E+01  1.3978700E+00  1.0015046E+00  2.5406751E-12    
1.3952924E+03  3.0760968E-02  1.3957716E+00  3.3833185E+00  3.9307576E+00  2.3221390E+01  1.3978717E+00  1.0015046E+00  2.0673705E-12    
1.4211482E+03  3.0478950E-02  1.3957731E+00  3.3833046E+00  3.9307450E+00  2.3436280E+01  1.3978732E+00  1.0015046E+00  1.6566267E-12    
1.4474844E+03  3.0199517E-02  1.3957744E+00  3.3832923E+00  3.9307339E+00  2.3653155E+01  1.3978745E+00  1.0015046E+00  1.4899135E-12    
1.4743100E+03  2.9922646E-02  1.3957756E+00  3.3832814E+00  3.9307241E+00  2.3872035E+01  1.3978757E+00  1.0015046E+00  1.2389788E-12    
1.5016340E+03  2.9648314E-02  1.3957766E+00  3.3832718E+00  3.9307155E+00  2.4092938E+01  1.3978767E+00  1.0015046E+00  0.0000000E+00    
1.5294658E+03  2.9376497E-02  1.3957775E+00  3.3832634E+00  3.9307079E+00  2.4315883E+01  1.3978776E+00  1.0015046E+00  0.0000000E+00    
1.5578148E+03  2.9107171E-02  1.3957783E+00  3.3832559E+00  3.9307012E+00  2.4540889E+01  1.3978784E+00  1.0015046E+00  0.0000000E+00    
1.5866907E+03  2.8840315E-02  1.3957790E+00  3.3832494E+00  3.9306954E+00  2.4767975E+01  1.3978791E+00  1.0015046E+00  0.0000000E+00    
1.6161033E+03  2.8575905E-02  1.3957796E+00  3.3832437E+00  3.9306902E+00  2.4997161E+01  1.3978797E+00  1.0015046E+00  0.0000000E+00    
1.6460625E+03  2.8313920E-02  1.3957801E+00  3.3832387E+00  3.9306857E+00  2.5228467E+01  1.3978802E+00  1.0015046E+00  0.0000000E+00    
1.6765786E+03  2.8054336E-02  1.3957806E+00  3.3832343E+00  3.9306818E+00  2.5461911E+01  1.3978807E+00  1.0015046E+00  0.0000000E+00    
1.7076619E+03  2.7797133E-02  1.3957810E+00  3.3832305E+00  3.9306784E+00  2.5697515E+01  1.3978811E+00  1.0015046E+00  0.0000000E+00    
1.7393230E+03  2.7542287E-02  1.3957813E+00  3.3832272E+00  3.9306754E+00  2.5935298E+01  1.3978814E+00  1.0015046E+00  0.0000000E+00    
1.7715725E+03  2.7289778E-02  1.3957817E+00  3.3832243E+00  3.9306728E+00  2.6175280E+01  1.3978817E+00  1.0015046E+00  0.0000000E+00    
1.8044216E+03  2.7039584E-02  1.3957819E+00  3.3832218E+00  3.9306705E+00  2.6417482E+01  1.3978820E+00  1.0015046E+00  0.0000000E+00    
1.8378813E+03  2.6791683E-02  1.3957822E+00  3.3832196E+00  3.9306686E+00  2.6661924E+01  1.3978822E+00  1.0015046E+00  0.0000000E+00    
1.8719630E+03  2.6546056E-02  1.3957824E+00  3.3832177E+00  3.9306669E+00  2.6908628E+01  1.3978824E+00  1.0015046E+00  0.0000000E+00    
1.9066782E+03  2.6302680E-02  1.3957825E+00  3.3832161E+00  3.9306654E+00  2.7157614E+01  1.3978826E+00  1.0015046E+00  0.0000000E+00    
1.9420388E+03  2.6061535E-02  1.3957827E+00  3.3832147E+00  3.9306641E+00  2.7408903E+01  1.3978828E+00  1.0015046E+00  0.0000000E+00    
1.9780567E+03  2.5822602E-02  1.3957828E+00  3.3832134E+00  3.9306631E+00  2.7662517E+01  1.3978829E+00  1.0015046E+00  0.0000000E+00    
2.0147442E+03  2.5585859E-02  1.3957829E+00  3.3832124E+00  3.9306621E+00  2.7918477E+01  1.3978830E+00  1.0015046E+00  0.0000000E+00    
2.0521138E+03  2.5351286E-02  1.3957830E+00  3.3832115E+00  3.9306613E+00  2.8176806E+01  1.3978831E+00  1.0015046E+00  0.0000000E+00    
2.0901780E+03  2.5118864E-02  1.3957831E+00  3.3832107E+00  3.9306606E+00  2.8437524E+01  1.3978832E+00  1.0015046E+00  0.0000000E+00    
2.1289499E+03  2.4888573E-02  1.3957832E+00  3.3832101E+00  3.9306600E+00  2.8700655E+01  1.3978833E+00  1.0015046E+00  0.0000000E+00    
2.1684426E+03  2.4660393E-02  1.3957832E+00  3.3832095E+00  3.9306595E+00  2.8966220E+01  1.3978833E+00  1.0015046E+00  0.0000000E+00    
2.2086695E+03  2.4434306E-02  1.3957833E+00  3.3832090E+00  3.9306591E+00  2.9234242E+01  1.3978834E+00  1.0015046E+00  0.0000000E+00    
2.2496443E+03  2.4210290E-02  1.3957833E+00  3.3832086E+00  3.9306587E+00  2.9504744E+01  1.3978834E+00  1.0015046E+00  0.0000000E+00    
2.2913808E+03  2.3988329E-02  1.3957834E+00  3.3832083E+00  3.9306584E+00  2.9777749E+01  1.3978834E+00  1.0015046E+00  0.0000000E+00    
2.3338932E+03  2.3768403E-02  1.3957834E+00  3.3832080E+00  3.9306582E+00  3.0053280E+01  1.3978835E+00  1.0015046E+00  0.0000000E+00    
2.3771960E+03  2.3550493E-02  1.3957834E+00  3.3832077E+00  3.9306579E+00  3.0331360E+01  1.3978835E+00  1.0015046E+00  0.0000000E+00    
2.4213038E+03  2.3334581E-02  1.3957834E+00  3.3832075E+00  3.9306578E+00  3.0612013E+01  1.3978835E+00  1.0015046E+00  0.0000000E+00    
2.4662316E+03  2.3120648E-02  1.3957835E+00  3.3832073E+00  3.9306576E+00  3.0895263E+01  1.3978835E+00  1.0015046E+00  0.0000000E+00    
2.5119947E+03  2.2908677E-02  1.3957835E+00  3.3832072E+00  3.9306575E+00  3.1181133E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.5586086E+03  2.2698649E-02  1.3957835E+00  3.3832071E+00  3.9306574E+00  3.1469649E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.6060891E+03  2.2490546E-02  1.3957835E+00  3.3832070E+00  3.9306573E+00  3.1760835E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.6544523E+03  2.2284351E-02  1.3957835E+00  3.3832069E+00  3.9306572E+00  3.2054714E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.7037147E+03  2.2080047E-02  1.3957835E+00  3.3832068E+00  3.9306571E+00  3.2351313E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.7538929E+03  2.1877616E-02  1.3957835E+00  3.3832067E+00  3.9306571E+00  3.2650656E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.8050040E+03  2.1677041E-02  1.3957835E+00  3.3832067E+00  3.9306570E+00  3.2952769E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.8570653E+03  2.1478305E-02  1.3957835E+00  3.3832066E+00  3.9306570E+00  3.3257677E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.9100945E+03  2.1281390E-02  1.3957835E+00  3.3832066E+00  3.9306569E+00  3.3565407E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00
2.9641095E+03  2.1086281E-02  1.3957835E+00  3.3832066E+00  3.9306569E+00  3.3875984E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00
3.0191288E+03  2.0892961E-02  1.3957835E+00  3.3832066E+00  3.9306569E+00  3.4189435E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00
3.0751710E+03  2.0701413E-02  1.3957835E+00  3.3832065E+00  3.9306569E+00  3.4505786E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.1322551E+03  2.0511622E-02  1.3957835E+00  3.3832065E+00  3.9306569E+00  3.4825064E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.1904005E+03  2.0323570E-02  1.3957835E+00  3.3832065E+00  3.9306569E+00  3.5147296E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.2496268E+03  2.0137242E-02  1.3957835E+00  3.3832065E+00  3.9306568E+00  3.5472510E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.3099543E+03  1.9952623E-02  1.3957835E+00  3.3832065E+00  3.9306568E+00  3.5800733E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00
3.3714033E+03  1.9769696E-02  1.3957835E+00  3.3832065E+00  3.9306568E+00  3.6131993E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.4339948E+03  1.9588447E-02  1.3957835E+00  3.3832065E+00  3.9306568E+00  3.6466319E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00
3.4977499E+03  1.9408859E-02  1.3957835E+00  3.3832065E+00  3.9306568E+00  3.6803737E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.5626903E+03  1.9230917E-02  1.3957835E+00  3.3832065E+00  3.9306568E+00  3.7144278E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.6288380E+03  1.9054607E-02  1.3957835E+00  3.3832065E+00  3.9306568E+00  3.7487970E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.6962155E+03  1.8879913E-02  1.3957835E+00  3.3832065E+00  3.9306568E+00  3.7834842E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.7648457E+03  1.8706821E-02  1.3957835E+00  3.3832065E+00  3.9306568E+00  3.8184923E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.8347517E+03  1.8535316E-02  1.3957835E+00  3.3832065E+00  3.9306568E+00  3.8538244E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.9059575E+03  1.8365383E-02  1.3957835E+00  3.3832065E+00  3.9306568E+00  3.8894834E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00
3.9784870E+03  1.8197009E-02  1.3957835E+00  3.3832065E+00  3.9306568E+00  3.9254723E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00
4.0523650E+03  1.8030177E-02  1.3957835E+00  3.3832065E+00  3.9306568E+00  3.9617943E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00
4.1276164E+03  1.7864876E-02  1.3957835E+00  3.3832065E+00  3.9306568E+00  3.9984523E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00
4.2042669E+03  1.7701090E-02  1.3957835E+00  3.3832065E+00  3.9306568E+00  4.0354495E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00
4.2823425E+03  1.7538805E-02  1.3957835E+00  3.3832065E+00  3.9306568E+00  4.0727891E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.3618695E+03  1.7378008E-02  1.3957835E+00  3.3832065E+00  3.9306568E+00  4.1104742E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.4428751E+03  1.7218686E-02  1.3957835E+00  3.3832065E+00  3.9306568E+00  4.1485079E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.5253867E+03  1.7060824E-02  1.3957835E+00  3.3832065E+00  3.9306568E+00  4.1868936E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.6094323E+03  1.6904409E-02  1.3957835E+00  3.3832065E+00  3.9306568E+00  4.2256344E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.6950404E+03  1.6749429E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.2647337E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.7822401E+03  1.6595869E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.3041948E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.8710609E+03  1.6443717E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.3440211E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.9615331E+03  1.6292960E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.3842158E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.0536872E+03  1.6143586E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.4247824E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.1475546E+03  1.5995580E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.4657244E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.2431672E+03  1.5848932E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.5070453E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.3405573E+03  1.5703628E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.5487485E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.4397581E+03  1.5559656E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.5908375E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.5408031E+03  1.5417005E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.6333160E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.6437268E+03  1.5275661E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.6761876E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.7485639E+03  1.5135612E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.7194558E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.8553500E+03  1.4996848E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.7631244E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.9641215E+03  1.4859356E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.8071970E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.0749152E+03  1.4723125E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.8516775E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.1877687E+03  1.4588143E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.8965695E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.3027202E+03  1.4454398E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.9418769E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.4198089E+03  1.4321879E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.9876035E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.5390745E+03  1.4190575E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.0337532E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.6605573E+03  1.4060475E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.0803300E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.7842987E+03  1.3931568E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.1273377E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.9103406E+03  1.3803843E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.1747804E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.0387258E+03  1.3677288E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.2226620E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.1694978E+03  1.3551894E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.2709867E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.3027011E+03  1.3427650E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.3197586E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.4383808E+03  1.3304544E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.3689817E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.5765830E+03  1.3182567E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.4186603E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.7173546E+03  1.3061709E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.4687985E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.8607433E+03  1.2941958E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.5194007E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.0067978E+03  1.2823306E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.5704711E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.1555676E+03  1.2705741E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.6220140E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.3071033E+03  1.2589254E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.6740338E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.4614563E+03  1.2473835E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.7265350E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.6186788E+03  1.2359474E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.7795220E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.7788244E+03  1.2246162E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.8329993E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.9419473E+03  1.2133889E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.8869713E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
9.1081029E+03  1.2022644E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.9414428E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
9.2773476E+03  1.1912420E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.9964183E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
9.4497388E+03  1.1803206E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.0519025E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
9.6253350E+03  1.1694994E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.1079001E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
9.8041957E+03  1.1587774E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.1644158E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
9.9863817E+03  1.1481536E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.2214544E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.0171955E+04  1.1376273E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.2790208E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.0360978E+04  1.1271975E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.3371199E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.0553515E+04  1.1168632E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.3957565E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.0749632E+04  1.1066238E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.4549357E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.0949395E+04  1.0964782E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.5146625E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.1152872E+04  1.0864256E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.5749419E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.1360132E+04  1.0764652E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.6357791E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.1571245E+04  1.0665961E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.6971792E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.1786283E+04  1.0568175E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.7591475E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.2005318E+04  1.0471285E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.8216891E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.2228426E+04  1.0375284E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.8848094E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.2455682E+04  1.0280163E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.9485138E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.2687163E+04  1.0185914E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  7.0128076E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.2922947E+04  1.0092529E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  7.0776963E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.3163115E+04  1.0000000E-02  1.3957835E+00  3.3832064E+00  3.9306568E+00  7.1431854E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.3407748E+04  9.9083194E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  7.2092805E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.3656929E+04  9.8174794E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  7.2759871E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.3910743E+04  9.7274722E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  7.3433110E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.4169275E+04  9.6382902E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  7.4112578E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.4432614E+04  9.5499259E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  7.4798333E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.4700848E+04  9.4623716E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  7.5490434E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.4974070E+04  9.3756201E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  7.6188938E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.5252371E+04  9.2896639E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  7.6893906E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.5535846E+04  9.2044957E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  7.7605396E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.5824592E+04  9.1201084E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  7.8323470E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.6118705E+04  9.0364947E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  7.9048189E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.6418287E+04  8.9536477E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  7.9779612E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.6723438E+04  8.8715601E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  8.0517804E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.7034262E+04  8.7902252E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  8.1262826E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.7350865E+04  8.7096359E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  8.2014742E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.7673354E+04  8.6297855E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  8.2773615E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.8001839E+04  8.5506671E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  8.3539510E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.8336430E+04  8.4722741E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  8.4312491E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.8677243E+04  8.3945999E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  8.5092625E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.9024391E+04  8.3176377E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  8.5879977E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.9377993E+04  8.2413812E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  8.6674615E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.9738169E+04  8.1658237E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  8.7476605E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.0105042E+04  8.0909590E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  8.8286017E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.0478735E+04  8.0167806E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  8.9102917E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.0859375E+04  7.9432823E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  8.9927376E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.1247092E+04  7.8704579E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  9.0759464E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.1642017E+04  7.7983011E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  9.1599251E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.2044285E+04  7.7268059E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  9.2446808E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.2454031E+04  7.6559661E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  9.3302208E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.2871395E+04  7.5857758E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  9.4165523E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.3296518E+04  7.5162289E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  9.5036826E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.3729545E+04  7.4473197E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  9.5916191E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.4170623E+04  7.3790423E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  9.6803692E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.4619901E+04  7.3113908E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  9.7699406E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.5077531E+04  7.2443596E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  9.8603407E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.5543670E+04  7.1779429E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  9.9515773E+01  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.6018474E+04  7.1121351E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.0043658E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.6502106E+04  7.0469307E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.0136591E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.6994730E+04  6.9823240E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.0230384E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.7496512E+04  6.9183097E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.0325044E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.8007622E+04  6.8548823E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.0420581E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.8528235E+04  6.7920363E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.0517001E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.9058527E+04  6.7297666E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.0614314E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.9598678E+04  6.6680677E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.0712527E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.0148871E+04  6.6069345E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.0811649E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.0709293E+04  6.5463617E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.0911688E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.1280134E+04  6.4863443E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.1012652E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.1861588E+04  6.4268772E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.1114551E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.2453851E+04  6.3679552E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.1217393E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.3057126E+04  6.3095734E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.1321186E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.3671616E+04  6.2517269E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.1425940E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.4297530E+04  6.1944108E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.1531662E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.4935081E+04  6.1376201E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.1638364E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.5584485E+04  6.0813500E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.1746052E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.6245963E+04  6.0255959E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.1854737E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.6919738E+04  5.9703529E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.1964427E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.7606039E+04  5.9156163E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.2075133E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.8305100E+04  5.8613816E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.2186863E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.9017158E+04  5.8076442E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.2299626E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.9742453E+04  5.7543994E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.2413433E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.0481233E+04  5.7016427E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.2528294E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.1233747E+04  5.6493697E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.2644216E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.2000252E+04  5.5975760E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.2761212E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.2781007E+04  5.5462571E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.2879290E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.3576278E+04  5.4954087E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.2998461E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.4386334E+04  5.4450265E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.3118734E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.5211449E+04  5.3951062E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.3240120E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.6051906E+04  5.3456436E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.3362629E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.6907987E+04  5.2966344E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.3486272E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.7779984E+04  5.2480746E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.3611059E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.8668193E+04  5.1999600E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.3737001E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.9572914E+04  5.1522864E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.3864108E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.0494456E+04  5.1050500E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.3992391E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.1433131E+04  5.0582466E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.4121861E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.2389256E+04  5.0118723E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.4252529E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.3363158E+04  4.9659232E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.4384406E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.4355165E+04  4.9203954E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.4517503E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.5365616E+04  4.8752849E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.4651832E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.6394852E+04  4.8305880E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.4787403E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.7443222E+04  4.7863009E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.4924230E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.8511084E+04  4.7424199E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.5062322E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.9598799E+04  4.6989411E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.5201692E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.0706735E+04  4.6558609E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.5342351E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.1835270E+04  4.6131757E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.5484312E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.2984786E+04  4.5708819E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.5627587E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.4155673E+04  4.5289758E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.5772187E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.5348328E+04  4.4874539E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.5918125E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.6563156E+04  4.4463127E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.6065414E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.7800570E+04  4.4055486E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.6214065E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.9060989E+04  4.3651583E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.6364092E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.0344841E+04  4.3251383E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.6515507E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.1652561E+04  4.2854852E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.6668324E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.2984593E+04  4.2461956E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.6822554E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.4341392E+04  4.2072663E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.6978211E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.5723414E+04  4.1686938E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.7135308E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.7131130E+04  4.1304750E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.7293859E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.8565018E+04  4.0926066E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.7453877E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.0025563E+04  4.0550854E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.7615376E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.1513261E+04  4.0179081E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.7778369E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.3028619E+04  3.9810717E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.7942870E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.4572148E+04  3.9445730E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.8108894E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.6144375E+04  3.9084090E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.8276453E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.7745830E+04  3.8725764E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.8445563E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.9377060E+04  3.8370725E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.8616238E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
9.1038616E+04  3.8018940E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.8788492E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
9.2731062E+04  3.7670380E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.8962340E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
9.4454974E+04  3.7325016E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.9137796E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
9.6210935E+04  3.6982818E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.9314876E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
9.7999542E+04  3.6643757E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.9493594E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
9.9821402E+04  3.6307805E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.9673966E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.0167713E+05  3.5974934E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  1.9856007E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.0356736E+05  3.5645113E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.0039733E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.0549274E+05  3.5318317E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.0225158E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.0745391E+05  3.4994517E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.0412299E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.0945154E+05  3.4673685E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.0601172E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.1148630E+05  3.4355795E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.0791792E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.1355890E+05  3.4040819E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.0984176E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.1567003E+05  3.3728731E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.1178340E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.1782041E+05  3.3419504E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.1374301E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.2001077E+05  3.3113112E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.1572075E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.2224185E+05  3.2809529E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.1771679E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.2451441E+05  3.2508730E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.1973130E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.2682921E+05  3.2210688E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.2176445E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.2918706E+05  3.1915379E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.2381641E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.3158874E+05  3.1622777E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.2588736E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.3403507E+05  3.1332857E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.2797747E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.3652688E+05  3.1045596E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.3008692E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.3906501E+05  3.0760968E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.3221588E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.4165034E+05  3.0478950E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.3436455E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.4428373E+05  3.0199517E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.3653310E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.4696607E+05  2.9922646E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.3872171E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.4969829E+05  2.9648314E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.4093058E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.5248130E+05  2.9376497E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.4315988E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.5531605E+05  2.9107171E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.4540981E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.5820351E+05  2.8840315E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.4768056E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.6114464E+05  2.8575905E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.4997232E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.6414046E+05  2.8313920E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.5228529E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.6719197E+05  2.8054336E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.5461965E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.7030021E+05  2.7797133E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.5697562E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.7346624E+05  2.7542287E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.5935339E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.7669113E+05  2.7289778E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.6175315E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.7997597E+05  2.7039584E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.6417513E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.8332189E+05  2.6791683E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.6661951E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.8673001E+05  2.6546056E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.6908651E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.9020149E+05  2.6302680E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.7157633E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.9373752E+05  2.6061535E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.7408920E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.9733928E+05  2.5822602E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.7662532E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.0100800E+05  2.5585859E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.7918490E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.0474493E+05  2.5351286E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.8176816E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.0855134E+05  2.5118864E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.8437533E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.1242851E+05  2.4888573E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.8700663E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.1637777E+05  2.4660393E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.8966226E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.2040044E+05  2.4434306E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.9234248E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.2449791E+05  2.4210290E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.9504749E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.2867155E+05  2.3988329E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  2.9777753E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.3292278E+05  2.3768403E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.0053283E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.3725305E+05  2.3550493E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.0331363E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.4166383E+05  2.3334581E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.0612015E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.4615660E+05  2.3120648E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.0895265E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.5073291E+05  2.2908677E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.1181135E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.5539429E+05  2.2698649E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.1469651E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.6014234E+05  2.2490546E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.1760836E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.6497866E+05  2.2284351E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.2054715E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.6990489E+05  2.2080047E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.2351314E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.7492271E+05  2.1877616E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.2650657E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.8003382E+05  2.1677041E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.2952770E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.8523995E+05  2.1478305E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.3257678E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.9054287E+05  2.1281390E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.3565407E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
2.9594437E+05  2.1086281E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.3875984E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.0144630E+05  2.0892961E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.4189435E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.0705051E+05  2.0701413E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.4505786E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.1275893E+05  2.0511622E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.4825064E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.1857347E+05  2.0323570E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.5147296E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.2449610E+05  2.0137242E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.5472510E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.3052885E+05  1.9952623E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.5800733E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.3667376E+05  1.9769696E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.6131993E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.4293290E+05  1.9588447E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.6466319E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.4930842E+05  1.9408859E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.6803737E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.5580246E+05  1.9230917E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.7144278E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.6241723E+05  1.9054607E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.7487970E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.6915498E+05  1.8879913E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.7834842E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.7601800E+05  1.8706821E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.8184923E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.8300861E+05  1.8535316E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.8538244E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.9012918E+05  1.8365383E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.8894834E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
3.9738214E+05  1.8197009E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.9254723E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.0476994E+05  1.8030177E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.9617943E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.1229508E+05  1.7864876E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  3.9984523E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.1996013E+05  1.7701090E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.0354495E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.2776769E+05  1.7538805E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.0727891E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.3572039E+05  1.7378008E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.1104742E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.4382095E+05  1.7218686E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.1485079E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.5207211E+05  1.7060824E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.1868936E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.6047667E+05  1.6904409E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.2256344E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.6903748E+05  1.6749429E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.2647337E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.7775745E+05  1.6595869E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.3041948E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.8663954E+05  1.6443717E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.3440211E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
4.9568674E+05  1.6292960E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.3842158E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.0490217E+05  1.6143586E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.4247824E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.1428893E+05  1.5995580E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.4657244E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.2385019E+05  1.5848932E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.5070453E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.3358921E+05  1.5703628E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.5487485E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.4350929E+05  1.5559656E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.5908375E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.5361380E+05  1.5417005E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.6333160E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.6390616E+05  1.5275661E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.6761876E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.7438987E+05  1.5135612E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.7194558E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.8506849E+05  1.4996848E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.7631244E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
5.9594564E+05  1.4859356E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.8071970E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.0702501E+05  1.4723125E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.8516775E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.1831036E+05  1.4588143E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.8965695E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.2980552E+05  1.4454398E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.9418769E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.4151439E+05  1.4321879E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  4.9876035E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.5344094E+05  1.4190575E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.0337532E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.6558923E+05  1.4060475E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.0803300E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.7796337E+05  1.3931568E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.1273377E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
6.9056756E+05  1.3803843E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.1747804E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.0340608E+05  1.3677288E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.2226620E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.1648328E+05  1.3551894E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.2709867E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.2980361E+05  1.3427650E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.3197586E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.4337159E+05  1.3304544E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.3689817E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.5719181E+05  1.3182567E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.4186603E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.7126897E+05  1.3061709E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.4687985E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
7.8560784E+05  1.2941958E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.5194007E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.0021328E+05  1.2823306E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.5704711E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.1509026E+05  1.2705741E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.6220140E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.3024385E+05  1.2589254E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.6740338E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.4567918E+05  1.2473835E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.7265350E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.6140145E+05  1.2359474E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.7795220E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.7741601E+05  1.2246162E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.8329993E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
8.9372831E+05  1.2133889E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.8869713E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
9.1034388E+05  1.2022644E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.9414428E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
9.2726835E+05  1.1912420E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  5.9964183E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
9.4450747E+05  1.1803206E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.0519025E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
9.6206709E+05  1.1694994E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.1079001E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
9.7995317E+05  1.1587774E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.1644158E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
9.9817178E+05  1.1481536E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.2214544E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.0167291E+06  1.1376273E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.2790208E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.0356314E+06  1.1271975E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.3371199E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.0548851E+06  1.1168632E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.3957565E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.0744968E+06  1.1066238E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.4549357E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.0944731E+06  1.0964782E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.5146625E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.1148208E+06  1.0864256E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.5749419E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.1355468E+06  1.0764652E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.6357791E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.1566581E+06  1.0665961E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.6971792E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.1781619E+06  1.0568175E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.7591475E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.2000655E+06  1.0471285E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.8216891E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.2223762E+06  1.0375284E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.8848094E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.2451018E+06  1.0280163E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  6.9485138E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.2682499E+06  1.0185914E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  7.0128076E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.2918283E+06  1.0092529E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  7.0776963E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    
1.3158451E+06  1.0000000E-03  1.3957835E+00  3.3832064E+00  3.9306568E+00  7.1431854E+02  1.3978836E+00  1.0015046E+00  0.0000000E+00    

